Entropic Energy-Time Uncertainty Relation

Energy-time uncertainty plays an important role in quantum foundations and technologies, and it was even discussed by the founders of quantum mechanics. However, standard approaches (e.g., Robertson's uncertainty relation) do not apply to energy-time uncertainty because, in general, there is no Hermitian operator associated with time. Following previous approaches, we quantify time uncertainty by how well one can read off the time from a quantum clock. We then use entropy to quantify the information-theoretic distinguishability of the various time states of the clock. Our main result is an entropic energy-time uncertainty relation for general time-independent Hamiltonians, stated for both the discrete-time and continuous-time cases. Our uncertainty relation is strong, in the sense that it allows for a quantum memory to help reduce the uncertainty, and this formulation leads us to reinterpret it as a bound on the relative entropy of asymmetry. Due to the operational relevance of entropy, we anticipate that our uncertainty relation will have information-processing applications.

==> anc/single-spin.html <==
<!DOCTYPE html>
<html>
<head><meta charset="utf-8" />

<title>single-spin</title>

<script src="https://cdnjs.cloudflare.com/ajax/libs/require.js/2.1.10/require.min.js"></script>
<script src="https://cdnjs.cloudflare.com/ajax/libs/jquery/2.0.3/jquery.min.js"></script>



<style type="text/css">
    /*!
*
* Twitter Bootstrap
*
*/
/*!
 * Bootstrap v3.3.7 (http://getbootstrap.com)
 * Copyright 2011-2016 Twitter, Inc.
 * Licensed under MIT (https://github.com/twbs/bootstrap/blob/master/LICENSE)
 */
/*! normalize.css v3.0.3 | MIT License | github.com/necolas/normalize.css */
html {
  font-family: sans-serif;
  -ms-text-size-adjust: 100%;
  -webkit-text-size-adjust: 100%;
}
body {
  margin: 0;
}
article,
aside,
details,
figcaption,
figure,
footer,
header,
hgroup,
main,
menu,
nav,
section,
summary {
  display: block;
}
audio,
canvas,
progress,
video {
  display: inline-block;
  vertical-align: baseline;
}
audio:not([controls]) {
  display: none;
  height: 0;
}
[hidden],
template {
  display: none;
}
a {
  background-color: transparent;
}
a:active,
a:hover {
  outline: 0;
}
abbr[title] {
  border-bottom: 1px dotted;
}
b,
strong {
  font-weight: bold;
}
dfn {
  font-style: italic;
}
h1 {
  font-size: 2em;
  margin: 0.67em 0;
}
mark {
  background: #ff0;
  color: #000;
}
small {
  font-size: 80%;
}
sub,
sup {
  font-size: 75%;
  line-height: 0;
  position: relative;
  vertical-align: baseline;
}
sup {
  top: -0.5em;
}
sub {
  bottom: -0.25em;
}
img {
  border: 0;
}
svg:not(:root) {
  overflow: hidden;
}
figure {
  margin: 1em 40px;
}
hr {
  box-sizing: content-box;
  height: 0;
}
pre {
  overflow: auto;
}
code,
kbd,
pre,
samp {
  font-family: monospace, monospace;
  font-size: 1em;
}
button,
input,
optgroup,
select,
textarea {
  color: inherit;
  font: inherit;
  margin: 0;
}
button {
  overflow: visible;
}
button,
select {
  text-transform: none;
}
button,
html input[type="button"],
input[type="reset"],
input[type="submit"] {
  -webkit-appearance: button;
  cursor: pointer;
}
button[disabled],
html input[disabled] {
  cursor: default;
}
button::-moz-focus-inner,
input::-moz-focus-inner {
  border: 0;
  padding: 0;
}
input {
  line-height: normal;
}
input[type="checkbox"],
input[type="radio"] {
  box-sizing: border-box;
  padding: 0;
}
input[type="number"]::-webkit-inner-spin-button,
input[type="number"]::-webkit-outer-spin-button {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: textfield;
  box-sizing: content-box;
}
input[type="search"]::-webkit-search-cancel-button,
input[type="search"]::-webkit-search-decoration {
  -webkit-appearance: none;
}
fieldset {
  border: 1px solid #c0c0c0;
  margin: 0 2px;
  padding: 0.35em 0.625em 0.75em;
}
legend {
  border: 0;
  padding: 0;
}
textarea {
  overflow: auto;
}
optgroup {
  font-weight: bold;
}
table {
  border-collapse: collapse;
  border-spacing: 0;
}
td,
th {
  padding: 0;
}
/*! Source: https://github.com/h5bp/html5-boilerplate/blob/master/src/css/main.css */
@media print {
  *,
  *:before,
  *:after {
    background: transparent !important;
    box-shadow: none !important;
    text-shadow: none !important;
  }
  a,
  a:visited {
    text-decoration: underline;
  }
  a[href]:after {
    content: " (" attr(href) ")";
  }
  abbr[title]:after {
    content: " (" attr(title) ")";
  }
  a[href^="#"]:after,
  a[href^="javascript:"]:after {
    content: "";
  }
  pre,
  blockquote {
    border: 1px solid #999;
    page-break-inside: avoid;
  }
  thead {
    display: table-header-group;
  }
  tr,
  img {
    page-break-inside: avoid;
  }
  img {
    max-width: 100% !important;
  }
  p,
  h2,
  h3 {
    orphans: 3;
    widows: 3;
  }
  h2,
  h3 {
    page-break-after: avoid;
  }
  .navbar {
    display: none;
  }
  .btn > .caret,
  .dropup > .btn > .caret {
    border-top-color: #000 !important;
  }
  .label {
    border: 1px solid #000;
  }
  .table {
    border-collapse: collapse !important;
  }
  .table td,
  .table th {
    background-color: #fff !important;
  }
  .table-bordered th,
  .table-bordered td {
    border: 1px solid #ddd !important;
  }
}
@font-face {
  font-family: 'Glyphicons Halflings';
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot');
  src: url('../components/bootstrap/fonts/glyphicons-halflings-regular.eot?#iefix') format('embedded-opentype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff2') format('woff2'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.woff') format('woff'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.ttf') format('truetype'), url('../components/bootstrap/fonts/glyphicons-halflings-regular.svg#glyphicons_halflingsregular') format('svg');
}
.glyphicon {
  position: relative;
  top: 1px;
  display: inline-block;
  font-family: 'Glyphicons Halflings';
  font-style: normal;
  font-weight: normal;
  line-height: 1;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
.glyphicon-asterisk:before {
  content: "\002a";
}
.glyphicon-plus:before {
  content: "\002b";
}
.glyphicon-euro:before,
.glyphicon-eur:before {
  content: "\20ac";
}
.glyphicon-minus:before {
  content: "\2212";
}
.glyphicon-cloud:before {
  content: "\2601";
}
.glyphicon-envelope:before {
  content: "\2709";
}
.glyphicon-pencil:before {
  content: "\270f";
}
.glyphicon-glass:before {
  content: "\e001";
}
.glyphicon-music:before {
  content: "\e002";
}
.glyphicon-search:before {
  content: "\e003";
}
.glyphicon-heart:before {
  content: "\e005";
}
.glyphicon-star:before {
  content: "\e006";
}
.glyphicon-star-empty:before {
  content: "\e007";
}
.glyphicon-user:before {
  content: "\e008";
}
.glyphicon-film:before {
  content: "\e009";
}
.glyphicon-th-large:before {
  content: "\e010";
}
.glyphicon-th:before {
  content: "\e011";
}
.glyphicon-th-list:before {
  content: "\e012";
}
.glyphicon-ok:before {
  content: "\e013";
}
.glyphicon-remove:before {
  content: "\e014";
}
.glyphicon-zoom-in:before {
  content: "\e015";
}
.glyphicon-zoom-out:before {
  content: "\e016";
}
.glyphicon-off:before {
  content: "\e017";
}
.glyphicon-signal:before {
  content: "\e018";
}
.glyphicon-cog:before {
  content: "\e019";
}
.glyphicon-trash:before {
  content: "\e020";
}
.glyphicon-home:before {
  content: "\e021";
}
.glyphicon-file:before {
  content: "\e022";
}
.glyphicon-time:before {
  content: "\e023";
}
.glyphicon-road:before {
  content: "\e024";
}
.glyphicon-download-alt:before {
  content: "\e025";
}
.glyphicon-download:before {
  content: "\e026";
}
.glyphicon-upload:before {
  content: "\e027";
}
.glyphicon-inbox:before {
  content: "\e028";
}
.glyphicon-play-circle:before {
  content: "\e029";
}
.glyphicon-repeat:before {
  content: "\e030";
}
.glyphicon-refresh:before {
  content: "\e031";
}
.glyphicon-list-alt:before {
  content: "\e032";
}
.glyphicon-lock:before {
  content: "\e033";
}
.glyphicon-flag:before {
  content: "\e034";
}
.glyphicon-headphones:before {
  content: "\e035";
}
.glyphicon-volume-off:before {
  content: "\e036";
}
.glyphicon-volume-down:before {
  content: "\e037";
}
.glyphicon-volume-up:before {
  content: "\e038";
}
.glyphicon-qrcode:before {
  content: "\e039";
}
.glyphicon-barcode:before {
  content: "\e040";
}
.glyphicon-tag:before {
  content: "\e041";
}
.glyphicon-tags:before {
  content: "\e042";
}
.glyphicon-book:before {
  content: "\e043";
}
.glyphicon-bookmark:before {
  content: "\e044";
}
.glyphicon-print:before {
  content: "\e045";
}
.glyphicon-camera:before {
  content: "\e046";
}
.glyphicon-font:before {
  content: "\e047";
}
.glyphicon-bold:before {
  content: "\e048";
}
.glyphicon-italic:before {
  content: "\e049";
}
.glyphicon-text-height:before {
  content: "\e050";
}
.glyphicon-text-width:before {
  content: "\e051";
}
.glyphicon-align-left:before {
  content: "\e052";
}
.glyphicon-align-center:before {
  content: "\e053";
}
.glyphicon-align-right:before {
  content: "\e054";
}
.glyphicon-align-justify:before {
  content: "\e055";
}
.glyphicon-list:before {
  content: "\e056";
}
.glyphicon-indent-left:before {
  content: "\e057";
}
.glyphicon-indent-right:before {
  content: "\e058";
}
.glyphicon-facetime-video:before {
  content: "\e059";
}
.glyphicon-picture:before {
  content: "\e060";
}
.glyphicon-map-marker:before {
  content: "\e062";
}
.glyphicon-adjust:before {
  content: "\e063";
}
.glyphicon-tint:before {
  content: "\e064";
}
.glyphicon-edit:before {
  content: "\e065";
}
.glyphicon-share:before {
  content: "\e066";
}
.glyphicon-check:before {
  content: "\e067";
}
.glyphicon-move:before {
  content: "\e068";
}
.glyphicon-step-backward:before {
  content: "\e069";
}
.glyphicon-fast-backward:before {
  content: "\e070";
}
.glyphicon-backward:before {
  content: "\e071";
}
.glyphicon-play:before {
  content: "\e072";
}
.glyphicon-pause:before {
  content: "\e073";
}
.glyphicon-stop:before {
  content: "\e074";
}
.glyphicon-forward:before {
  content: "\e075";
}
.glyphicon-fast-forward:before {
  content: "\e076";
}
.glyphicon-step-forward:before {
  content: "\e077";
}
.glyphicon-eject:before {
  content: "\e078";
}
.glyphicon-chevron-left:before {
  content: "\e079";
}
.glyphicon-chevron-right:before {
  content: "\e080";
}
.glyphicon-plus-sign:before {
  content: "\e081";
}
.glyphicon-minus-sign:before {
  content: "\e082";
}
.glyphicon-remove-sign:before {
  content: "\e083";
}
.glyphicon-ok-sign:before {
  content: "\e084";
}
.glyphicon-question-sign:before {
  content: "\e085";
}
.glyphicon-info-sign:before {
  content: "\e086";
}
.glyphicon-screenshot:before {
  content: "\e087";
}
.glyphicon-remove-circle:before {
  content: "\e088";
}
.glyphicon-ok-circle:before {
  content: "\e089";
}
.glyphicon-ban-circle:before {
  content: "\e090";
}
.glyphicon-arrow-left:before {
  content: "\e091";
}
.glyphicon-arrow-right:before {
  content: "\e092";
}
.glyphicon-arrow-up:before {
  content: "\e093";
}
.glyphicon-arrow-down:before {
  content: "\e094";
}
.glyphicon-share-alt:before {
  content: "\e095";
}
.glyphicon-resize-full:before {
  content: "\e096";
}
.glyphicon-resize-small:before {
  content: "\e097";
}
.glyphicon-exclamation-sign:before {
  content: "\e101";
}
.glyphicon-gift:before {
  content: "\e102";
}
.glyphicon-leaf:before {
  content: "\e103";
}
.glyphicon-fire:before {
  content: "\e104";
}
.glyphicon-eye-open:before {
  content: "\e105";
}
.glyphicon-eye-close:before {
  content: "\e106";
}
.glyphicon-warning-sign:before {
  content: "\e107";
}
.glyphicon-plane:before {
  content: "\e108";
}
.glyphicon-calendar:before {
  content: "\e109";
}
.glyphicon-random:before {
  content: "\e110";
}
.glyphicon-comment:before {
  content: "\e111";
}
.glyphicon-magnet:before {
  content: "\e112";
}
.glyphicon-chevron-up:before {
  content: "\e113";
}
.glyphicon-chevron-down:before {
  content: "\e114";
}
.glyphicon-retweet:before {
  content: "\e115";
}
.glyphicon-shopping-cart:before {
  content: "\e116";
}
.glyphicon-folder-close:before {
  content: "\e117";
}
.glyphicon-folder-open:before {
  content: "\e118";
}
.glyphicon-resize-vertical:before {
  content: "\e119";
}
.glyphicon-resize-horizontal:before {
  content: "\e120";
}
.glyphicon-hdd:before {
  content: "\e121";
}
.glyphicon-bullhorn:before {
  content: "\e122";
}
.glyphicon-bell:before {
  content: "\e123";
}
.glyphicon-certificate:before {
  content: "\e124";
}
.glyphicon-thumbs-up:before {
  content: "\e125";
}
.glyphicon-thumbs-down:before {
  content: "\e126";
}
.glyphicon-hand-right:before {
  content: "\e127";
}
.glyphicon-hand-left:before {
  content: "\e128";
}
.glyphicon-hand-up:before {
  content: "\e129";
}
.glyphicon-hand-down:before {
  content: "\e130";
}
.glyphicon-circle-arrow-right:before {
  content: "\e131";
}
.glyphicon-circle-arrow-left:before {
  content: "\e132";
}
.glyphicon-circle-arrow-up:before {
  content: "\e133";
}
.glyphicon-circle-arrow-down:before {
  content: "\e134";
}
.glyphicon-globe:before {
  content: "\e135";
}
.glyphicon-wrench:before {
  content: "\e136";
}
.glyphicon-tasks:before {
  content: "\e137";
}
.glyphicon-filter:before {
  content: "\e138";
}
.glyphicon-briefcase:before {
  content: "\e139";
}
.glyphicon-fullscreen:before {
  content: "\e140";
}
.glyphicon-dashboard:before {
  content: "\e141";
}
.glyphicon-paperclip:before {
  content: "\e142";
}
.glyphicon-heart-empty:before {
  content: "\e143";
}
.glyphicon-link:before {
  content: "\e144";
}
.glyphicon-phone:before {
  content: "\e145";
}
.glyphicon-pushpin:before {
  content: "\e146";
}
.glyphicon-usd:before {
  content: "\e148";
}
.glyphicon-gbp:before {
  content: "\e149";
}
.glyphicon-sort:before {
  content: "\e150";
}
.glyphicon-sort-by-alphabet:before {
  content: "\e151";
}
.glyphicon-sort-by-alphabet-alt:before {
  content: "\e152";
}
.glyphicon-sort-by-order:before {
  content: "\e153";
}
.glyphicon-sort-by-order-alt:before {
  content: "\e154";
}
.glyphicon-sort-by-attributes:before {
  content: "\e155";
}
.glyphicon-sort-by-attributes-alt:before {
  content: "\e156";
}
.glyphicon-unchecked:before {
  content: "\e157";
}
.glyphicon-expand:before {
  content: "\e158";
}
.glyphicon-collapse-down:before {
  content: "\e159";
}
.glyphicon-collapse-up:before {
  content: "\e160";
}
.glyphicon-log-in:before {
  content: "\e161";
}
.glyphicon-flash:before {
  content: "\e162";
}
.glyphicon-log-out:before {
  content: "\e163";
}
.glyphicon-new-window:before {
  content: "\e164";
}
.glyphicon-record:before {
  content: "\e165";
}
.glyphicon-save:before {
  content: "\e166";
}
.glyphicon-open:before {
  content: "\e167";
}
.glyphicon-saved:before {
  content: "\e168";
}
.glyphicon-import:before {
  content: "\e169";
}
.glyphicon-export:before {
  content: "\e170";
}
.glyphicon-send:before {
  content: "\e171";
}
.glyphicon-floppy-disk:before {
  content: "\e172";
}
.glyphicon-floppy-saved:before {
  content: "\e173";
}
.glyphicon-floppy-remove:before {
  content: "\e174";
}
.glyphicon-floppy-save:before {
  content: "\e175";
}
.glyphicon-floppy-open:before {
  content: "\e176";
}
.glyphicon-credit-card:before {
  content: "\e177";
}
.glyphicon-transfer:before {
  content: "\e178";
}
.glyphicon-cutlery:before {
  content: "\e179";
}
.glyphicon-header:before {
  content: "\e180";
}
.glyphicon-compressed:before {
  content: "\e181";
}
.glyphicon-earphone:before {
  content: "\e182";
}
.glyphicon-phone-alt:before {
  content: "\e183";
}
.glyphicon-tower:before {
  content: "\e184";
}
.glyphicon-stats:before {
  content: "\e185";
}
.glyphicon-sd-video:before {
  content: "\e186";
}
.glyphicon-hd-video:before {
  content: "\e187";
}
.glyphicon-subtitles:before {
  content: "\e188";
}
.glyphicon-sound-stereo:before {
  content: "\e189";
}
.glyphicon-sound-dolby:before {
  content: "\e190";
}
.glyphicon-sound-5-1:before {
  content: "\e191";
}
.glyphicon-sound-6-1:before {
  content: "\e192";
}
.glyphicon-sound-7-1:before {
  content: "\e193";
}
.glyphicon-copyright-mark:before {
  content: "\e194";
}
.glyphicon-registration-mark:before {
  content: "\e195";
}
.glyphicon-cloud-download:before {
  content: "\e197";
}
.glyphicon-cloud-upload:before {
  content: "\e198";
}
.glyphicon-tree-conifer:before {
  content: "\e199";
}
.glyphicon-tree-deciduous:before {
  content: "\e200";
}
.glyphicon-cd:before {
  content: "\e201";
}
.glyphicon-save-file:before {
  content: "\e202";
}
.glyphicon-open-file:before {
  content: "\e203";
}
.glyphicon-level-up:before {
  content: "\e204";
}
.glyphicon-copy:before {
  content: "\e205";
}
.glyphicon-paste:before {
  content: "\e206";
}
.glyphicon-alert:before {
  content: "\e209";
}
.glyphicon-equalizer:before {
  content: "\e210";
}
.glyphicon-king:before {
  content: "\e211";
}
.glyphicon-queen:before {
  content: "\e212";
}
.glyphicon-pawn:before {
  content: "\e213";
}
.glyphicon-bishop:before {
  content: "\e214";
}
.glyphicon-knight:before {
  content: "\e215";
}
.glyphicon-baby-formula:before {
  content: "\e216";
}
.glyphicon-tent:before {
  content: "\26fa";
}
.glyphicon-blackboard:before {
  content: "\e218";
}
.glyphicon-bed:before {
  content: "\e219";
}
.glyphicon-apple:before {
  content: "\f8ff";
}
.glyphicon-erase:before {
  content: "\e221";
}
.glyphicon-hourglass:before {
  content: "\231b";
}
.glyphicon-lamp:before {
  content: "\e223";
}
.glyphicon-duplicate:before {
  content: "\e224";
}
.glyphicon-piggy-bank:before {
  content: "\e225";
}
.glyphicon-scissors:before {
  content: "\e226";
}
.glyphicon-bitcoin:before {
  content: "\e227";
}
.glyphicon-btc:before {
  content: "\e227";
}
.glyphicon-xbt:before {
  content: "\e227";
}
.glyphicon-yen:before {
  content: "\00a5";
}
.glyphicon-jpy:before {
  content: "\00a5";
}
.glyphicon-ruble:before {
  content: "\20bd";
}
.glyphicon-rub:before {
  content: "\20bd";
}
.glyphicon-scale:before {
  content: "\e230";
}
.glyphicon-ice-lolly:before {
  content: "\e231";
}
.glyphicon-ice-lolly-tasted:before {
  content: "\e232";
}
.glyphicon-education:before {
  content: "\e233";
}
.glyphicon-option-horizontal:before {
  content: "\e234";
}
.glyphicon-option-vertical:before {
  content: "\e235";
}
.glyphicon-menu-hamburger:before {
  content: "\e236";
}
.glyphicon-modal-window:before {
  content: "\e237";
}
.glyphicon-oil:before {
  content: "\e238";
}
.glyphicon-grain:before {
  content: "\e239";
}
.glyphicon-sunglasses:before {
  content: "\e240";
}
.glyphicon-text-size:before {
  content: "\e241";
}
.glyphicon-text-color:before {
  content: "\e242";
}
.glyphicon-text-background:before {
  content: "\e243";
}
.glyphicon-object-align-top:before {
  content: "\e244";
}
.glyphicon-object-align-bottom:before {
  content: "\e245";
}
.glyphicon-object-align-horizontal:before {
  content: "\e246";
}
.glyphicon-object-align-left:before {
  content: "\e247";
}
.glyphicon-object-align-vertical:before {
  content: "\e248";
}
.glyphicon-object-align-right:before {
  content: "\e249";
}
.glyphicon-triangle-right:before {
  content: "\e250";
}
.glyphicon-triangle-left:before {
  content: "\e251";
}
.glyphicon-triangle-bottom:before {
  content: "\e252";
}
.glyphicon-triangle-top:before {
  content: "\e253";
}
.glyphicon-console:before {
  content: "\e254";
}
.glyphicon-superscript:before {
  content: "\e255";
}
.glyphicon-subscript:before {
  content: "\e256";
}
.glyphicon-menu-left:before {
  content: "\e257";
}
.glyphicon-menu-right:before {
  content: "\e258";
}
.glyphicon-menu-down:before {
  content: "\e259";
}
.glyphicon-menu-up:before {
  content: "\e260";
}
* {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
*:before,
*:after {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
html {
  font-size: 10px;
  -webkit-tap-highlight-color: rgba(0, 0, 0, 0);
}
body {
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-size: 13px;
  line-height: 1.42857143;
  color: #000;
  background-color: #fff;
}
input,
button,
select,
textarea {
  font-family: inherit;
  font-size: inherit;
  line-height: inherit;
}
a {
  color: #337ab7;
  text-decoration: none;
}
a:hover,
a:focus {
  color: #23527c;
  text-decoration: underline;
}
a:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
figure {
  margin: 0;
}
img {
  vertical-align: middle;
}
.img-responsive,
.thumbnail > img,
.thumbnail a > img,
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  display: block;
  max-width: 100%;
  height: auto;
}
.img-rounded {
  border-radius: 3px;
}
.img-thumbnail {
  padding: 4px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: all 0.2s ease-in-out;
  -o-transition: all 0.2s ease-in-out;
  transition: all 0.2s ease-in-out;
  display: inline-block;
  max-width: 100%;
  height: auto;
}
.img-circle {
  border-radius: 50%;
}
hr {
  margin-top: 18px;
  margin-bottom: 18px;
  border: 0;
  border-top: 1px solid #eeeeee;
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  margin: -1px;
  padding: 0;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
[role="button"] {
  cursor: pointer;
}
h1,
h2,
h3,
h4,
h5,
h6,
.h1,
.h2,
.h3,
.h4,
.h5,
.h6 {
  font-family: inherit;
  font-weight: 500;
  line-height: 1.1;
  color: inherit;
}
h1 small,
h2 small,
h3 small,
h4 small,
h5 small,
h6 small,
.h1 small,
.h2 small,
.h3 small,
.h4 small,
.h5 small,
.h6 small,
h1 .small,
h2 .small,
h3 .small,
h4 .small,
h5 .small,
h6 .small,
.h1 .small,
.h2 .small,
.h3 .small,
.h4 .small,
.h5 .small,
.h6 .small {
  font-weight: normal;
  line-height: 1;
  color: #777777;
}
h1,
.h1,
h2,
.h2,
h3,
.h3 {
  margin-top: 18px;
  margin-bottom: 9px;
}
h1 small,
.h1 small,
h2 small,
.h2 small,
h3 small,
.h3 small,
h1 .small,
.h1 .small,
h2 .small,
.h2 .small,
h3 .small,
.h3 .small {
  font-size: 65%;
}
h4,
.h4,
h5,
.h5,
h6,
.h6 {
  margin-top: 9px;
  margin-bottom: 9px;
}
h4 small,
.h4 small,
h5 small,
.h5 small,
h6 small,
.h6 small,
h4 .small,
.h4 .small,
h5 .small,
.h5 .small,
h6 .small,
.h6 .small {
  font-size: 75%;
}
h1,
.h1 {
  font-size: 33px;
}
h2,
.h2 {
  font-size: 27px;
}
h3,
.h3 {
  font-size: 23px;
}
h4,
.h4 {
  font-size: 17px;
}
h5,
.h5 {
  font-size: 13px;
}
h6,
.h6 {
  font-size: 12px;
}
p {
  margin: 0 0 9px;
}
.lead {
  margin-bottom: 18px;
  font-size: 14px;
  font-weight: 300;
  line-height: 1.4;
}
@media (min-width: 768px) {
  .lead {
    font-size: 19.5px;
  }
}
small,
.small {
  font-size: 92%;
}
mark,
.mark {
  background-color: #fcf8e3;
  padding: .2em;
}
.text-left {
  text-align: left;
}
.text-right {
  text-align: right;
}
.text-center {
  text-align: center;
}
.text-justify {
  text-align: justify;
}
.text-nowrap {
  white-space: nowrap;
}
.text-lowercase {
  text-transform: lowercase;
}
.text-uppercase {
  text-transform: uppercase;
}
.text-capitalize {
  text-transform: capitalize;
}
.text-muted {
  color: #777777;
}
.text-primary {
  color: #337ab7;
}
a.text-primary:hover,
a.text-primary:focus {
  color: #286090;
}
.text-success {
  color: #3c763d;
}
a.text-success:hover,
a.text-success:focus {
  color: #2b542c;
}
.text-info {
  color: #31708f;
}
a.text-info:hover,
a.text-info:focus {
  color: #245269;
}
.text-warning {
  color: #8a6d3b;
}
a.text-warning:hover,
a.text-warning:focus {
  color: #66512c;
}
.text-danger {
  color: #a94442;
}
a.text-danger:hover,
a.text-danger:focus {
  color: #843534;
}
.bg-primary {
  color: #fff;
  background-color: #337ab7;
}
a.bg-primary:hover,
a.bg-primary:focus {
  background-color: #286090;
}
.bg-success {
  background-color: #dff0d8;
}
a.bg-success:hover,
a.bg-success:focus {
  background-color: #c1e2b3;
}
.bg-info {
  background-color: #d9edf7;
}
a.bg-info:hover,
a.bg-info:focus {
  background-color: #afd9ee;
}
.bg-warning {
  background-color: #fcf8e3;
}
a.bg-warning:hover,
a.bg-warning:focus {
  background-color: #f7ecb5;
}
.bg-danger {
  background-color: #f2dede;
}
a.bg-danger:hover,
a.bg-danger:focus {
  background-color: #e4b9b9;
}
.page-header {
  padding-bottom: 8px;
  margin: 36px 0 18px;
  border-bottom: 1px solid #eeeeee;
}
ul,
ol {
  margin-top: 0;
  margin-bottom: 9px;
}
ul ul,
ol ul,
ul ol,
ol ol {
  margin-bottom: 0;
}
.list-unstyled {
  padding-left: 0;
  list-style: none;
}
.list-inline {
  padding-left: 0;
  list-style: none;
  margin-left: -5px;
}
.list-inline > li {
  display: inline-block;
  padding-left: 5px;
  padding-right: 5px;
}
dl {
  margin-top: 0;
  margin-bottom: 18px;
}
dt,
dd {
  line-height: 1.42857143;
}
dt {
  font-weight: bold;
}
dd {
  margin-left: 0;
}
@media (min-width: 541px) {
  .dl-horizontal dt {
    float: left;
    width: 160px;
    clear: left;
    text-align: right;
    overflow: hidden;
    text-overflow: ellipsis;
    white-space: nowrap;
  }
  .dl-horizontal dd {
    margin-left: 180px;
  }
}
abbr[title],
abbr[data-original-title] {
  cursor: help;
  border-bottom: 1px dotted #777777;
}
.initialism {
  font-size: 90%;
  text-transform: uppercase;
}
blockquote {
  padding: 9px 18px;
  margin: 0 0 18px;
  font-size: inherit;
  border-left: 5px solid #eeeeee;
}
blockquote p:last-child,
blockquote ul:last-child,
blockquote ol:last-child {
  margin-bottom: 0;
}
blockquote footer,
blockquote small,
blockquote .small {
  display: block;
  font-size: 80%;
  line-height: 1.42857143;
  color: #777777;
}
blockquote footer:before,
blockquote small:before,
blockquote .small:before {
  content: '\2014 \00A0';
}
.blockquote-reverse,
blockquote.pull-right {
  padding-right: 15px;
  padding-left: 0;
  border-right: 5px solid #eeeeee;
  border-left: 0;
  text-align: right;
}
.blockquote-reverse footer:before,
blockquote.pull-right footer:before,
.blockquote-reverse small:before,
blockquote.pull-right small:before,
.blockquote-reverse .small:before,
blockquote.pull-right .small:before {
  content: '';
}
.blockquote-reverse footer:after,
blockquote.pull-right footer:after,
.blockquote-reverse small:after,
blockquote.pull-right small:after,
.blockquote-reverse .small:after,
blockquote.pull-right .small:after {
  content: '\00A0 \2014';
}
address {
  margin-bottom: 18px;
  font-style: normal;
  line-height: 1.42857143;
}
code,
kbd,
pre,
samp {
  font-family: monospace;
}
code {
  padding: 2px 4px;
  font-size: 90%;
  color: #c7254e;
  background-color: #f9f2f4;
  border-radius: 2px;
}
kbd {
  padding: 2px 4px;
  font-size: 90%;
  color: #888;
  background-color: transparent;
  border-radius: 1px;
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.25);
}
kbd kbd {
  padding: 0;
  font-size: 100%;
  font-weight: bold;
  box-shadow: none;
}
pre {
  display: block;
  padding: 8.5px;
  margin: 0 0 9px;
  font-size: 12px;
  line-height: 1.42857143;
  word-break: break-all;
  word-wrap: break-word;
  color: #333333;
  background-color: #f5f5f5;
  border: 1px solid #ccc;
  border-radius: 2px;
}
pre code {
  padding: 0;
  font-size: inherit;
  color: inherit;
  white-space: pre-wrap;
  background-color: transparent;
  border-radius: 0;
}
.pre-scrollable {
  max-height: 340px;
  overflow-y: scroll;
}
.container {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
@media (min-width: 768px) {
  .container {
    width: 768px;
  }
}
@media (min-width: 992px) {
  .container {
    width: 940px;
  }
}
@media (min-width: 1200px) {
  .container {
    width: 1140px;
  }
}
.container-fluid {
  margin-right: auto;
  margin-left: auto;
  padding-left: 0px;
  padding-right: 0px;
}
.row {
  margin-left: 0px;
  margin-right: 0px;
}
.col-xs-1, .col-sm-1, .col-md-1, .col-lg-1, .col-xs-2, .col-sm-2, .col-md-2, .col-lg-2, .col-xs-3, .col-sm-3, .col-md-3, .col-lg-3, .col-xs-4, .col-sm-4, .col-md-4, .col-lg-4, .col-xs-5, .col-sm-5, .col-md-5, .col-lg-5, .col-xs-6, .col-sm-6, .col-md-6, .col-lg-6, .col-xs-7, .col-sm-7, .col-md-7, .col-lg-7, .col-xs-8, .col-sm-8, .col-md-8, .col-lg-8, .col-xs-9, .col-sm-9, .col-md-9, .col-lg-9, .col-xs-10, .col-sm-10, .col-md-10, .col-lg-10, .col-xs-11, .col-sm-11, .col-md-11, .col-lg-11, .col-xs-12, .col-sm-12, .col-md-12, .col-lg-12 {
  position: relative;
  min-height: 1px;
  padding-left: 0px;
  padding-right: 0px;
}
.col-xs-1, .col-xs-2, .col-xs-3, .col-xs-4, .col-xs-5, .col-xs-6, .col-xs-7, .col-xs-8, .col-xs-9, .col-xs-10, .col-xs-11, .col-xs-12 {
  float: left;
}
.col-xs-12 {
  width: 100%;
}
.col-xs-11 {
  width: 91.66666667%;
}
.col-xs-10 {
  width: 83.33333333%;
}
.col-xs-9 {
  width: 75%;
}
.col-xs-8 {
  width: 66.66666667%;
}
.col-xs-7 {
  width: 58.33333333%;
}
.col-xs-6 {
  width: 50%;
}
.col-xs-5 {
  width: 41.66666667%;
}
.col-xs-4 {
  width: 33.33333333%;
}
.col-xs-3 {
  width: 25%;
}
.col-xs-2 {
  width: 16.66666667%;
}
.col-xs-1 {
  width: 8.33333333%;
}
.col-xs-pull-12 {
  right: 100%;
}
.col-xs-pull-11 {
  right: 91.66666667%;
}
.col-xs-pull-10 {
  right: 83.33333333%;
}
.col-xs-pull-9 {
  right: 75%;
}
.col-xs-pull-8 {
  right: 66.66666667%;
}
.col-xs-pull-7 {
  right: 58.33333333%;
}
.col-xs-pull-6 {
  right: 50%;
}
.col-xs-pull-5 {
  right: 41.66666667%;
}
.col-xs-pull-4 {
  right: 33.33333333%;
}
.col-xs-pull-3 {
  right: 25%;
}
.col-xs-pull-2 {
  right: 16.66666667%;
}
.col-xs-pull-1 {
  right: 8.33333333%;
}
.col-xs-pull-0 {
  right: auto;
}
.col-xs-push-12 {
  left: 100%;
}
.col-xs-push-11 {
  left: 91.66666667%;
}
.col-xs-push-10 {
  left: 83.33333333%;
}
.col-xs-push-9 {
  left: 75%;
}
.col-xs-push-8 {
  left: 66.66666667%;
}
.col-xs-push-7 {
  left: 58.33333333%;
}
.col-xs-push-6 {
  left: 50%;
}
.col-xs-push-5 {
  left: 41.66666667%;
}
.col-xs-push-4 {
  left: 33.33333333%;
}
.col-xs-push-3 {
  left: 25%;
}
.col-xs-push-2 {
  left: 16.66666667%;
}
.col-xs-push-1 {
  left: 8.33333333%;
}
.col-xs-push-0 {
  left: auto;
}
.col-xs-offset-12 {
  margin-left: 100%;
}
.col-xs-offset-11 {
  margin-left: 91.66666667%;
}
.col-xs-offset-10 {
  margin-left: 83.33333333%;
}
.col-xs-offset-9 {
  margin-left: 75%;
}
.col-xs-offset-8 {
  margin-left: 66.66666667%;
}
.col-xs-offset-7 {
  margin-left: 58.33333333%;
}
.col-xs-offset-6 {
  margin-left: 50%;
}
.col-xs-offset-5 {
  margin-left: 41.66666667%;
}
.col-xs-offset-4 {
  margin-left: 33.33333333%;
}
.col-xs-offset-3 {
  margin-left: 25%;
}
.col-xs-offset-2 {
  margin-left: 16.66666667%;
}
.col-xs-offset-1 {
  margin-left: 8.33333333%;
}
.col-xs-offset-0 {
  margin-left: 0%;
}
@media (min-width: 768px) {
  .col-sm-1, .col-sm-2, .col-sm-3, .col-sm-4, .col-sm-5, .col-sm-6, .col-sm-7, .col-sm-8, .col-sm-9, .col-sm-10, .col-sm-11, .col-sm-12 {
    float: left;
  }
  .col-sm-12 {
    width: 100%;
  }
  .col-sm-11 {
    width: 91.66666667%;
  }
  .col-sm-10 {
    width: 83.33333333%;
  }
  .col-sm-9 {
    width: 75%;
  }
  .col-sm-8 {
    width: 66.66666667%;
  }
  .col-sm-7 {
    width: 58.33333333%;
  }
  .col-sm-6 {
    width: 50%;
  }
  .col-sm-5 {
    width: 41.66666667%;
  }
  .col-sm-4 {
    width: 33.33333333%;
  }
  .col-sm-3 {
    width: 25%;
  }
  .col-sm-2 {
    width: 16.66666667%;
  }
  .col-sm-1 {
    width: 8.33333333%;
  }
  .col-sm-pull-12 {
    right: 100%;
  }
  .col-sm-pull-11 {
    right: 91.66666667%;
  }
  .col-sm-pull-10 {
    right: 83.33333333%;
  }
  .col-sm-pull-9 {
    right: 75%;
  }
  .col-sm-pull-8 {
    right: 66.66666667%;
  }
  .col-sm-pull-7 {
    right: 58.33333333%;
  }
  .col-sm-pull-6 {
    right: 50%;
  }
  .col-sm-pull-5 {
    right: 41.66666667%;
  }
  .col-sm-pull-4 {
    right: 33.33333333%;
  }
  .col-sm-pull-3 {
    right: 25%;
  }
  .col-sm-pull-2 {
    right: 16.66666667%;
  }
  .col-sm-pull-1 {
    right: 8.33333333%;
  }
  .col-sm-pull-0 {
    right: auto;
  }
  .col-sm-push-12 {
    left: 100%;
  }
  .col-sm-push-11 {
    left: 91.66666667%;
  }
  .col-sm-push-10 {
    left: 83.33333333%;
  }
  .col-sm-push-9 {
    left: 75%;
  }
  .col-sm-push-8 {
    left: 66.66666667%;
  }
  .col-sm-push-7 {
    left: 58.33333333%;
  }
  .col-sm-push-6 {
    left: 50%;
  }
  .col-sm-push-5 {
    left: 41.66666667%;
  }
  .col-sm-push-4 {
    left: 33.33333333%;
  }
  .col-sm-push-3 {
    left: 25%;
  }
  .col-sm-push-2 {
    left: 16.66666667%;
  }
  .col-sm-push-1 {
    left: 8.33333333%;
  }
  .col-sm-push-0 {
    left: auto;
  }
  .col-sm-offset-12 {
    margin-left: 100%;
  }
  .col-sm-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-sm-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-sm-offset-9 {
    margin-left: 75%;
  }
  .col-sm-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-sm-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-sm-offset-6 {
    margin-left: 50%;
  }
  .col-sm-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-sm-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-sm-offset-3 {
    margin-left: 25%;
  }
  .col-sm-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-sm-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-sm-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 992px) {
  .col-md-1, .col-md-2, .col-md-3, .col-md-4, .col-md-5, .col-md-6, .col-md-7, .col-md-8, .col-md-9, .col-md-10, .col-md-11, .col-md-12 {
    float: left;
  }
  .col-md-12 {
    width: 100%;
  }
  .col-md-11 {
    width: 91.66666667%;
  }
  .col-md-10 {
    width: 83.33333333%;
  }
  .col-md-9 {
    width: 75%;
  }
  .col-md-8 {
    width: 66.66666667%;
  }
  .col-md-7 {
    width: 58.33333333%;
  }
  .col-md-6 {
    width: 50%;
  }
  .col-md-5 {
    width: 41.66666667%;
  }
  .col-md-4 {
    width: 33.33333333%;
  }
  .col-md-3 {
    width: 25%;
  }
  .col-md-2 {
    width: 16.66666667%;
  }
  .col-md-1 {
    width: 8.33333333%;
  }
  .col-md-pull-12 {
    right: 100%;
  }
  .col-md-pull-11 {
    right: 91.66666667%;
  }
  .col-md-pull-10 {
    right: 83.33333333%;
  }
  .col-md-pull-9 {
    right: 75%;
  }
  .col-md-pull-8 {
    right: 66.66666667%;
  }
  .col-md-pull-7 {
    right: 58.33333333%;
  }
  .col-md-pull-6 {
    right: 50%;
  }
  .col-md-pull-5 {
    right: 41.66666667%;
  }
  .col-md-pull-4 {
    right: 33.33333333%;
  }
  .col-md-pull-3 {
    right: 25%;
  }
  .col-md-pull-2 {
    right: 16.66666667%;
  }
  .col-md-pull-1 {
    right: 8.33333333%;
  }
  .col-md-pull-0 {
    right: auto;
  }
  .col-md-push-12 {
    left: 100%;
  }
  .col-md-push-11 {
    left: 91.66666667%;
  }
  .col-md-push-10 {
    left: 83.33333333%;
  }
  .col-md-push-9 {
    left: 75%;
  }
  .col-md-push-8 {
    left: 66.66666667%;
  }
  .col-md-push-7 {
    left: 58.33333333%;
  }
  .col-md-push-6 {
    left: 50%;
  }
  .col-md-push-5 {
    left: 41.66666667%;
  }
  .col-md-push-4 {
    left: 33.33333333%;
  }
  .col-md-push-3 {
    left: 25%;
  }
  .col-md-push-2 {
    left: 16.66666667%;
  }
  .col-md-push-1 {
    left: 8.33333333%;
  }
  .col-md-push-0 {
    left: auto;
  }
  .col-md-offset-12 {
    margin-left: 100%;
  }
  .col-md-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-md-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-md-offset-9 {
    margin-left: 75%;
  }
  .col-md-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-md-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-md-offset-6 {
    margin-left: 50%;
  }
  .col-md-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-md-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-md-offset-3 {
    margin-left: 25%;
  }
  .col-md-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-md-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-md-offset-0 {
    margin-left: 0%;
  }
}
@media (min-width: 1200px) {
  .col-lg-1, .col-lg-2, .col-lg-3, .col-lg-4, .col-lg-5, .col-lg-6, .col-lg-7, .col-lg-8, .col-lg-9, .col-lg-10, .col-lg-11, .col-lg-12 {
    float: left;
  }
  .col-lg-12 {
    width: 100%;
  }
  .col-lg-11 {
    width: 91.66666667%;
  }
  .col-lg-10 {
    width: 83.33333333%;
  }
  .col-lg-9 {
    width: 75%;
  }
  .col-lg-8 {
    width: 66.66666667%;
  }
  .col-lg-7 {
    width: 58.33333333%;
  }
  .col-lg-6 {
    width: 50%;
  }
  .col-lg-5 {
    width: 41.66666667%;
  }
  .col-lg-4 {
    width: 33.33333333%;
  }
  .col-lg-3 {
    width: 25%;
  }
  .col-lg-2 {
    width: 16.66666667%;
  }
  .col-lg-1 {
    width: 8.33333333%;
  }
  .col-lg-pull-12 {
    right: 100%;
  }
  .col-lg-pull-11 {
    right: 91.66666667%;
  }
  .col-lg-pull-10 {
    right: 83.33333333%;
  }
  .col-lg-pull-9 {
    right: 75%;
  }
  .col-lg-pull-8 {
    right: 66.66666667%;
  }
  .col-lg-pull-7 {
    right: 58.33333333%;
  }
  .col-lg-pull-6 {
    right: 50%;
  }
  .col-lg-pull-5 {
    right: 41.66666667%;
  }
  .col-lg-pull-4 {
    right: 33.33333333%;
  }
  .col-lg-pull-3 {
    right: 25%;
  }
  .col-lg-pull-2 {
    right: 16.66666667%;
  }
  .col-lg-pull-1 {
    right: 8.33333333%;
  }
  .col-lg-pull-0 {
    right: auto;
  }
  .col-lg-push-12 {
    left: 100%;
  }
  .col-lg-push-11 {
    left: 91.66666667%;
  }
  .col-lg-push-10 {
    left: 83.33333333%;
  }
  .col-lg-push-9 {
    left: 75%;
  }
  .col-lg-push-8 {
    left: 66.66666667%;
  }
  .col-lg-push-7 {
    left: 58.33333333%;
  }
  .col-lg-push-6 {
    left: 50%;
  }
  .col-lg-push-5 {
    left: 41.66666667%;
  }
  .col-lg-push-4 {
    left: 33.33333333%;
  }
  .col-lg-push-3 {
    left: 25%;
  }
  .col-lg-push-2 {
    left: 16.66666667%;
  }
  .col-lg-push-1 {
    left: 8.33333333%;
  }
  .col-lg-push-0 {
    left: auto;
  }
  .col-lg-offset-12 {
    margin-left: 100%;
  }
  .col-lg-offset-11 {
    margin-left: 91.66666667%;
  }
  .col-lg-offset-10 {
    margin-left: 83.33333333%;
  }
  .col-lg-offset-9 {
    margin-left: 75%;
  }
  .col-lg-offset-8 {
    margin-left: 66.66666667%;
  }
  .col-lg-offset-7 {
    margin-left: 58.33333333%;
  }
  .col-lg-offset-6 {
    margin-left: 50%;
  }
  .col-lg-offset-5 {
    margin-left: 41.66666667%;
  }
  .col-lg-offset-4 {
    margin-left: 33.33333333%;
  }
  .col-lg-offset-3 {
    margin-left: 25%;
  }
  .col-lg-offset-2 {
    margin-left: 16.66666667%;
  }
  .col-lg-offset-1 {
    margin-left: 8.33333333%;
  }
  .col-lg-offset-0 {
    margin-left: 0%;
  }
}
table {
  background-color: transparent;
}
caption {
  padding-top: 8px;
  padding-bottom: 8px;
  color: #777777;
  text-align: left;
}
th {
  text-align: left;
}
.table {
  width: 100%;
  max-width: 100%;
  margin-bottom: 18px;
}
.table > thead > tr > th,
.table > tbody > tr > th,
.table > tfoot > tr > th,
.table > thead > tr > td,
.table > tbody > tr > td,
.table > tfoot > tr > td {
  padding: 8px;
  line-height: 1.42857143;
  vertical-align: top;
  border-top: 1px solid #ddd;
}
.table > thead > tr > th {
  vertical-align: bottom;
  border-bottom: 2px solid #ddd;
}
.table > caption + thead > tr:first-child > th,
.table > colgroup + thead > tr:first-child > th,
.table > thead:first-child > tr:first-child > th,
.table > caption + thead > tr:first-child > td,
.table > colgroup + thead > tr:first-child > td,
.table > thead:first-child > tr:first-child > td {
  border-top: 0;
}
.table > tbody + tbody {
  border-top: 2px solid #ddd;
}
.table .table {
  background-color: #fff;
}
.table-condensed > thead > tr > th,
.table-condensed > tbody > tr > th,
.table-condensed > tfoot > tr > th,
.table-condensed > thead > tr > td,
.table-condensed > tbody > tr > td,
.table-condensed > tfoot > tr > td {
  padding: 5px;
}
.table-bordered {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > tbody > tr > th,
.table-bordered > tfoot > tr > th,
.table-bordered > thead > tr > td,
.table-bordered > tbody > tr > td,
.table-bordered > tfoot > tr > td {
  border: 1px solid #ddd;
}
.table-bordered > thead > tr > th,
.table-bordered > thead > tr > td {
  border-bottom-width: 2px;
}
.table-striped > tbody > tr:nth-of-type(odd) {
  background-color: #f9f9f9;
}
.table-hover > tbody > tr:hover {
  background-color: #f5f5f5;
}
table col[class*="col-"] {
  position: static;
  float: none;
  display: table-column;
}
table td[class*="col-"],
table th[class*="col-"] {
  position: static;
  float: none;
  display: table-cell;
}
.table > thead > tr > td.active,
.table > tbody > tr > td.active,
.table > tfoot > tr > td.active,
.table > thead > tr > th.active,
.table > tbody > tr > th.active,
.table > tfoot > tr > th.active,
.table > thead > tr.active > td,
.table > tbody > tr.active > td,
.table > tfoot > tr.active > td,
.table > thead > tr.active > th,
.table > tbody > tr.active > th,
.table > tfoot > tr.active > th {
  background-color: #f5f5f5;
}
.table-hover > tbody > tr > td.active:hover,
.table-hover > tbody > tr > th.active:hover,
.table-hover > tbody > tr.active:hover > td,
.table-hover > tbody > tr:hover > .active,
.table-hover > tbody > tr.active:hover > th {
  background-color: #e8e8e8;
}
.table > thead > tr > td.success,
.table > tbody > tr > td.success,
.table > tfoot > tr > td.success,
.table > thead > tr > th.success,
.table > tbody > tr > th.success,
.table > tfoot > tr > th.success,
.table > thead > tr.success > td,
.table > tbody > tr.success > td,
.table > tfoot > tr.success > td,
.table > thead > tr.success > th,
.table > tbody > tr.success > th,
.table > tfoot > tr.success > th {
  background-color: #dff0d8;
}
.table-hover > tbody > tr > td.success:hover,
.table-hover > tbody > tr > th.success:hover,
.table-hover > tbody > tr.success:hover > td,
.table-hover > tbody > tr:hover > .success,
.table-hover > tbody > tr.success:hover > th {
  background-color: #d0e9c6;
}
.table > thead > tr > td.info,
.table > tbody > tr > td.info,
.table > tfoot > tr > td.info,
.table > thead > tr > th.info,
.table > tbody > tr > th.info,
.table > tfoot > tr > th.info,
.table > thead > tr.info > td,
.table > tbody > tr.info > td,
.table > tfoot > tr.info > td,
.table > thead > tr.info > th,
.table > tbody > tr.info > th,
.table > tfoot > tr.info > th {
  background-color: #d9edf7;
}
.table-hover > tbody > tr > td.info:hover,
.table-hover > tbody > tr > th.info:hover,
.table-hover > tbody > tr.info:hover > td,
.table-hover > tbody > tr:hover > .info,
.table-hover > tbody > tr.info:hover > th {
  background-color: #c4e3f3;
}
.table > thead > tr > td.warning,
.table > tbody > tr > td.warning,
.table > tfoot > tr > td.warning,
.table > thead > tr > th.warning,
.table > tbody > tr > th.warning,
.table > tfoot > tr > th.warning,
.table > thead > tr.warning > td,
.table > tbody > tr.warning > td,
.table > tfoot > tr.warning > td,
.table > thead > tr.warning > th,
.table > tbody > tr.warning > th,
.table > tfoot > tr.warning > th {
  background-color: #fcf8e3;
}
.table-hover > tbody > tr > td.warning:hover,
.table-hover > tbody > tr > th.warning:hover,
.table-hover > tbody > tr.warning:hover > td,
.table-hover > tbody > tr:hover > .warning,
.table-hover > tbody > tr.warning:hover > th {
  background-color: #faf2cc;
}
.table > thead > tr > td.danger,
.table > tbody > tr > td.danger,
.table > tfoot > tr > td.danger,
.table > thead > tr > th.danger,
.table > tbody > tr > th.danger,
.table > tfoot > tr > th.danger,
.table > thead > tr.danger > td,
.table > tbody > tr.danger > td,
.table > tfoot > tr.danger > td,
.table > thead > tr.danger > th,
.table > tbody > tr.danger > th,
.table > tfoot > tr.danger > th {
  background-color: #f2dede;
}
.table-hover > tbody > tr > td.danger:hover,
.table-hover > tbody > tr > th.danger:hover,
.table-hover > tbody > tr.danger:hover > td,
.table-hover > tbody > tr:hover > .danger,
.table-hover > tbody > tr.danger:hover > th {
  background-color: #ebcccc;
}
.table-responsive {
  overflow-x: auto;
  min-height: 0.01%;
}
@media screen and (max-width: 767px) {
  .table-responsive {
    width: 100%;
    margin-bottom: 13.5px;
    overflow-y: hidden;
    -ms-overflow-style: -ms-autohiding-scrollbar;
    border: 1px solid #ddd;
  }
  .table-responsive > .table {
    margin-bottom: 0;
  }
  .table-responsive > .table > thead > tr > th,
  .table-responsive > .table > tbody > tr > th,
  .table-responsive > .table > tfoot > tr > th,
  .table-responsive > .table > thead > tr > td,
  .table-responsive > .table > tbody > tr > td,
  .table-responsive > .table > tfoot > tr > td {
    white-space: nowrap;
  }
  .table-responsive > .table-bordered {
    border: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:first-child,
  .table-responsive > .table-bordered > tbody > tr > th:first-child,
  .table-responsive > .table-bordered > tfoot > tr > th:first-child,
  .table-responsive > .table-bordered > thead > tr > td:first-child,
  .table-responsive > .table-bordered > tbody > tr > td:first-child,
  .table-responsive > .table-bordered > tfoot > tr > td:first-child {
    border-left: 0;
  }
  .table-responsive > .table-bordered > thead > tr > th:last-child,
  .table-responsive > .table-bordered > tbody > tr > th:last-child,
  .table-responsive > .table-bordered > tfoot > tr > th:last-child,
  .table-responsive > .table-bordered > thead > tr > td:last-child,
  .table-responsive > .table-bordered > tbody > tr > td:last-child,
  .table-responsive > .table-bordered > tfoot > tr > td:last-child {
    border-right: 0;
  }
  .table-responsive > .table-bordered > tbody > tr:last-child > th,
  .table-responsive > .table-bordered > tfoot > tr:last-child > th,
  .table-responsive > .table-bordered > tbody > tr:last-child > td,
  .table-responsive > .table-bordered > tfoot > tr:last-child > td {
    border-bottom: 0;
  }
}
fieldset {
  padding: 0;
  margin: 0;
  border: 0;
  min-width: 0;
}
legend {
  display: block;
  width: 100%;
  padding: 0;
  margin-bottom: 18px;
  font-size: 19.5px;
  line-height: inherit;
  color: #333333;
  border: 0;
  border-bottom: 1px solid #e5e5e5;
}
label {
  display: inline-block;
  max-width: 100%;
  margin-bottom: 5px;
  font-weight: bold;
}
input[type="search"] {
  -webkit-box-sizing: border-box;
  -moz-box-sizing: border-box;
  box-sizing: border-box;
}
input[type="radio"],
input[type="checkbox"] {
  margin: 4px 0 0;
  margin-top: 1px \9;
  line-height: normal;
}
input[type="file"] {
  display: block;
}
input[type="range"] {
  display: block;
  width: 100%;
}
select[multiple],
select[size] {
  height: auto;
}
input[type="file"]:focus,
input[type="radio"]:focus,
input[type="checkbox"]:focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
output {
  display: block;
  padding-top: 7px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
}
.form-control {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
}
.form-control:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.form-control::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.form-control:-ms-input-placeholder {
  color: #999;
}
.form-control::-webkit-input-placeholder {
  color: #999;
}
.form-control::-ms-expand {
  border: 0;
  background-color: transparent;
}
.form-control[disabled],
.form-control[readonly],
fieldset[disabled] .form-control {
  background-color: #eeeeee;
  opacity: 1;
}
.form-control[disabled],
fieldset[disabled] .form-control {
  cursor: not-allowed;
}
textarea.form-control {
  height: auto;
}
input[type="search"] {
  -webkit-appearance: none;
}
@media screen and (-webkit-min-device-pixel-ratio: 0) {
  input[type="date"].form-control,
  input[type="time"].form-control,
  input[type="datetime-local"].form-control,
  input[type="month"].form-control {
    line-height: 32px;
  }
  input[type="date"].input-sm,
  input[type="time"].input-sm,
  input[type="datetime-local"].input-sm,
  input[type="month"].input-sm,
  .input-group-sm input[type="date"],
  .input-group-sm input[type="time"],
  .input-group-sm input[type="datetime-local"],
  .input-group-sm input[type="month"] {
    line-height: 30px;
  }
  input[type="date"].input-lg,
  input[type="time"].input-lg,
  input[type="datetime-local"].input-lg,
  input[type="month"].input-lg,
  .input-group-lg input[type="date"],
  .input-group-lg input[type="time"],
  .input-group-lg input[type="datetime-local"],
  .input-group-lg input[type="month"] {
    line-height: 45px;
  }
}
.form-group {
  margin-bottom: 15px;
}
.radio,
.checkbox {
  position: relative;
  display: block;
  margin-top: 10px;
  margin-bottom: 10px;
}
.radio label,
.checkbox label {
  min-height: 18px;
  padding-left: 20px;
  margin-bottom: 0;
  font-weight: normal;
  cursor: pointer;
}
.radio input[type="radio"],
.radio-inline input[type="radio"],
.checkbox input[type="checkbox"],
.checkbox-inline input[type="checkbox"] {
  position: absolute;
  margin-left: -20px;
  margin-top: 4px \9;
}
.radio + .radio,
.checkbox + .checkbox {
  margin-top: -5px;
}
.radio-inline,
.checkbox-inline {
  position: relative;
  display: inline-block;
  padding-left: 20px;
  margin-bottom: 0;
  vertical-align: middle;
  font-weight: normal;
  cursor: pointer;
}
.radio-inline + .radio-inline,
.checkbox-inline + .checkbox-inline {
  margin-top: 0;
  margin-left: 10px;
}
input[type="radio"][disabled],
input[type="checkbox"][disabled],
input[type="radio"].disabled,
input[type="checkbox"].disabled,
fieldset[disabled] input[type="radio"],
fieldset[disabled] input[type="checkbox"] {
  cursor: not-allowed;
}
.radio-inline.disabled,
.checkbox-inline.disabled,
fieldset[disabled] .radio-inline,
fieldset[disabled] .checkbox-inline {
  cursor: not-allowed;
}
.radio.disabled label,
.checkbox.disabled label,
fieldset[disabled] .radio label,
fieldset[disabled] .checkbox label {
  cursor: not-allowed;
}
.form-control-static {
  padding-top: 7px;
  padding-bottom: 7px;
  margin-bottom: 0;
  min-height: 31px;
}
.form-control-static.input-lg,
.form-control-static.input-sm {
  padding-left: 0;
  padding-right: 0;
}
.input-sm {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-sm {
  height: 30px;
  line-height: 30px;
}
textarea.input-sm,
select[multiple].input-sm {
  height: auto;
}
.form-group-sm .form-control {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.form-group-sm select.form-control {
  height: 30px;
  line-height: 30px;
}
.form-group-sm textarea.form-control,
.form-group-sm select[multiple].form-control {
  height: auto;
}
.form-group-sm .form-control-static {
  height: 30px;
  min-height: 30px;
  padding: 6px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.input-lg {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-lg {
  height: 45px;
  line-height: 45px;
}
textarea.input-lg,
select[multiple].input-lg {
  height: auto;
}
.form-group-lg .form-control {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.form-group-lg select.form-control {
  height: 45px;
  line-height: 45px;
}
.form-group-lg textarea.form-control,
.form-group-lg select[multiple].form-control {
  height: auto;
}
.form-group-lg .form-control-static {
  height: 45px;
  min-height: 35px;
  padding: 11px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.has-feedback {
  position: relative;
}
.has-feedback .form-control {
  padding-right: 40px;
}
.form-control-feedback {
  position: absolute;
  top: 0;
  right: 0;
  z-index: 2;
  display: block;
  width: 32px;
  height: 32px;
  line-height: 32px;
  text-align: center;
  pointer-events: none;
}
.input-lg + .form-control-feedback,
.input-group-lg + .form-control-feedback,
.form-group-lg .form-control + .form-control-feedback {
  width: 45px;
  height: 45px;
  line-height: 45px;
}
.input-sm + .form-control-feedback,
.input-group-sm + .form-control-feedback,
.form-group-sm .form-control + .form-control-feedback {
  width: 30px;
  height: 30px;
  line-height: 30px;
}
.has-success .help-block,
.has-success .control-label,
.has-success .radio,
.has-success .checkbox,
.has-success .radio-inline,
.has-success .checkbox-inline,
.has-success.radio label,
.has-success.checkbox label,
.has-success.radio-inline label,
.has-success.checkbox-inline label {
  color: #3c763d;
}
.has-success .form-control {
  border-color: #3c763d;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-success .form-control:focus {
  border-color: #2b542c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #67b168;
}
.has-success .input-group-addon {
  color: #3c763d;
  border-color: #3c763d;
  background-color: #dff0d8;
}
.has-success .form-control-feedback {
  color: #3c763d;
}
.has-warning .help-block,
.has-warning .control-label,
.has-warning .radio,
.has-warning .checkbox,
.has-warning .radio-inline,
.has-warning .checkbox-inline,
.has-warning.radio label,
.has-warning.checkbox label,
.has-warning.radio-inline label,
.has-warning.checkbox-inline label {
  color: #8a6d3b;
}
.has-warning .form-control {
  border-color: #8a6d3b;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-warning .form-control:focus {
  border-color: #66512c;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #c0a16b;
}
.has-warning .input-group-addon {
  color: #8a6d3b;
  border-color: #8a6d3b;
  background-color: #fcf8e3;
}
.has-warning .form-control-feedback {
  color: #8a6d3b;
}
.has-error .help-block,
.has-error .control-label,
.has-error .radio,
.has-error .checkbox,
.has-error .radio-inline,
.has-error .checkbox-inline,
.has-error.radio label,
.has-error.checkbox label,
.has-error.radio-inline label,
.has-error.checkbox-inline label {
  color: #a94442;
}
.has-error .form-control {
  border-color: #a94442;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
}
.has-error .form-control:focus {
  border-color: #843534;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075), 0 0 6px #ce8483;
}
.has-error .input-group-addon {
  color: #a94442;
  border-color: #a94442;
  background-color: #f2dede;
}
.has-error .form-control-feedback {
  color: #a94442;
}
.has-feedback label ~ .form-control-feedback {
  top: 23px;
}
.has-feedback label.sr-only ~ .form-control-feedback {
  top: 0;
}
.help-block {
  display: block;
  margin-top: 5px;
  margin-bottom: 10px;
  color: #404040;
}
@media (min-width: 768px) {
  .form-inline .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .form-inline .form-control-static {
    display: inline-block;
  }
  .form-inline .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .form-inline .input-group .input-group-addon,
  .form-inline .input-group .input-group-btn,
  .form-inline .input-group .form-control {
    width: auto;
  }
  .form-inline .input-group > .form-control {
    width: 100%;
  }
  .form-inline .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio,
  .form-inline .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .form-inline .radio label,
  .form-inline .checkbox label {
    padding-left: 0;
  }
  .form-inline .radio input[type="radio"],
  .form-inline .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .form-inline .has-feedback .form-control-feedback {
    top: 0;
  }
}
.form-horizontal .radio,
.form-horizontal .checkbox,
.form-horizontal .radio-inline,
.form-horizontal .checkbox-inline {
  margin-top: 0;
  margin-bottom: 0;
  padding-top: 7px;
}
.form-horizontal .radio,
.form-horizontal .checkbox {
  min-height: 25px;
}
.form-horizontal .form-group {
  margin-left: 0px;
  margin-right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .control-label {
    text-align: right;
    margin-bottom: 0;
    padding-top: 7px;
  }
}
.form-horizontal .has-feedback .form-control-feedback {
  right: 0px;
}
@media (min-width: 768px) {
  .form-horizontal .form-group-lg .control-label {
    padding-top: 11px;
    font-size: 17px;
  }
}
@media (min-width: 768px) {
  .form-horizontal .form-group-sm .control-label {
    padding-top: 6px;
    font-size: 12px;
  }
}
.btn {
  display: inline-block;
  margin-bottom: 0;
  font-weight: normal;
  text-align: center;
  vertical-align: middle;
  touch-action: manipulation;
  cursor: pointer;
  background-image: none;
  border: 1px solid transparent;
  white-space: nowrap;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  border-radius: 2px;
  -webkit-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
}
.btn:focus,
.btn:active:focus,
.btn.active:focus,
.btn.focus,
.btn:active.focus,
.btn.active.focus {
  outline: 5px auto -webkit-focus-ring-color;
  outline-offset: -2px;
}
.btn:hover,
.btn:focus,
.btn.focus {
  color: #333;
  text-decoration: none;
}
.btn:active,
.btn.active {
  outline: 0;
  background-image: none;
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn.disabled,
.btn[disabled],
fieldset[disabled] .btn {
  cursor: not-allowed;
  opacity: 0.65;
  filter: alpha(opacity=65);
  -webkit-box-shadow: none;
  box-shadow: none;
}
a.btn.disabled,
fieldset[disabled] a.btn {
  pointer-events: none;
}
.btn-default {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.btn-default:focus,
.btn-default.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.btn-default:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.btn-default:active:hover,
.btn-default.active:hover,
.open > .dropdown-toggle.btn-default:hover,
.btn-default:active:focus,
.btn-default.active:focus,
.open > .dropdown-toggle.btn-default:focus,
.btn-default:active.focus,
.btn-default.active.focus,
.open > .dropdown-toggle.btn-default.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.btn-default:active,
.btn-default.active,
.open > .dropdown-toggle.btn-default {
  background-image: none;
}
.btn-default.disabled:hover,
.btn-default[disabled]:hover,
fieldset[disabled] .btn-default:hover,
.btn-default.disabled:focus,
.btn-default[disabled]:focus,
fieldset[disabled] .btn-default:focus,
.btn-default.disabled.focus,
.btn-default[disabled].focus,
fieldset[disabled] .btn-default.focus {
  background-color: #fff;
  border-color: #ccc;
}
.btn-default .badge {
  color: #fff;
  background-color: #333;
}
.btn-primary {
  color: #fff;
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary:focus,
.btn-primary.focus {
  color: #fff;
  background-color: #286090;
  border-color: #122b40;
}
.btn-primary:hover {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  color: #fff;
  background-color: #286090;
  border-color: #204d74;
}
.btn-primary:active:hover,
.btn-primary.active:hover,
.open > .dropdown-toggle.btn-primary:hover,
.btn-primary:active:focus,
.btn-primary.active:focus,
.open > .dropdown-toggle.btn-primary:focus,
.btn-primary:active.focus,
.btn-primary.active.focus,
.open > .dropdown-toggle.btn-primary.focus {
  color: #fff;
  background-color: #204d74;
  border-color: #122b40;
}
.btn-primary:active,
.btn-primary.active,
.open > .dropdown-toggle.btn-primary {
  background-image: none;
}
.btn-primary.disabled:hover,
.btn-primary[disabled]:hover,
fieldset[disabled] .btn-primary:hover,
.btn-primary.disabled:focus,
.btn-primary[disabled]:focus,
fieldset[disabled] .btn-primary:focus,
.btn-primary.disabled.focus,
.btn-primary[disabled].focus,
fieldset[disabled] .btn-primary.focus {
  background-color: #337ab7;
  border-color: #2e6da4;
}
.btn-primary .badge {
  color: #337ab7;
  background-color: #fff;
}
.btn-success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success:focus,
.btn-success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.btn-success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.btn-success:active:hover,
.btn-success.active:hover,
.open > .dropdown-toggle.btn-success:hover,
.btn-success:active:focus,
.btn-success.active:focus,
.open > .dropdown-toggle.btn-success:focus,
.btn-success:active.focus,
.btn-success.active.focus,
.open > .dropdown-toggle.btn-success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.btn-success:active,
.btn-success.active,
.open > .dropdown-toggle.btn-success {
  background-image: none;
}
.btn-success.disabled:hover,
.btn-success[disabled]:hover,
fieldset[disabled] .btn-success:hover,
.btn-success.disabled:focus,
.btn-success[disabled]:focus,
fieldset[disabled] .btn-success:focus,
.btn-success.disabled.focus,
.btn-success[disabled].focus,
fieldset[disabled] .btn-success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.btn-success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.btn-info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info:focus,
.btn-info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.btn-info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.btn-info:active:hover,
.btn-info.active:hover,
.open > .dropdown-toggle.btn-info:hover,
.btn-info:active:focus,
.btn-info.active:focus,
.open > .dropdown-toggle.btn-info:focus,
.btn-info:active.focus,
.btn-info.active.focus,
.open > .dropdown-toggle.btn-info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.btn-info:active,
.btn-info.active,
.open > .dropdown-toggle.btn-info {
  background-image: none;
}
.btn-info.disabled:hover,
.btn-info[disabled]:hover,
fieldset[disabled] .btn-info:hover,
.btn-info.disabled:focus,
.btn-info[disabled]:focus,
fieldset[disabled] .btn-info:focus,
.btn-info.disabled.focus,
.btn-info[disabled].focus,
fieldset[disabled] .btn-info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.btn-info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.btn-warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning:focus,
.btn-warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.btn-warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.btn-warning:active:hover,
.btn-warning.active:hover,
.open > .dropdown-toggle.btn-warning:hover,
.btn-warning:active:focus,
.btn-warning.active:focus,
.open > .dropdown-toggle.btn-warning:focus,
.btn-warning:active.focus,
.btn-warning.active.focus,
.open > .dropdown-toggle.btn-warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.btn-warning:active,
.btn-warning.active,
.open > .dropdown-toggle.btn-warning {
  background-image: none;
}
.btn-warning.disabled:hover,
.btn-warning[disabled]:hover,
fieldset[disabled] .btn-warning:hover,
.btn-warning.disabled:focus,
.btn-warning[disabled]:focus,
fieldset[disabled] .btn-warning:focus,
.btn-warning.disabled.focus,
.btn-warning[disabled].focus,
fieldset[disabled] .btn-warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.btn-warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.btn-danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger:focus,
.btn-danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.btn-danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.btn-danger:active:hover,
.btn-danger.active:hover,
.open > .dropdown-toggle.btn-danger:hover,
.btn-danger:active:focus,
.btn-danger.active:focus,
.open > .dropdown-toggle.btn-danger:focus,
.btn-danger:active.focus,
.btn-danger.active.focus,
.open > .dropdown-toggle.btn-danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.btn-danger:active,
.btn-danger.active,
.open > .dropdown-toggle.btn-danger {
  background-image: none;
}
.btn-danger.disabled:hover,
.btn-danger[disabled]:hover,
fieldset[disabled] .btn-danger:hover,
.btn-danger.disabled:focus,
.btn-danger[disabled]:focus,
fieldset[disabled] .btn-danger:focus,
.btn-danger.disabled.focus,
.btn-danger[disabled].focus,
fieldset[disabled] .btn-danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.btn-danger .badge {
  color: #d9534f;
  background-color: #fff;
}
.btn-link {
  color: #337ab7;
  font-weight: normal;
  border-radius: 0;
}
.btn-link,
.btn-link:active,
.btn-link.active,
.btn-link[disabled],
fieldset[disabled] .btn-link {
  background-color: transparent;
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn-link,
.btn-link:hover,
.btn-link:focus,
.btn-link:active {
  border-color: transparent;
}
.btn-link:hover,
.btn-link:focus {
  color: #23527c;
  text-decoration: underline;
  background-color: transparent;
}
.btn-link[disabled]:hover,
fieldset[disabled] .btn-link:hover,
.btn-link[disabled]:focus,
fieldset[disabled] .btn-link:focus {
  color: #777777;
  text-decoration: none;
}
.btn-lg,
.btn-group-lg > .btn {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
.btn-sm,
.btn-group-sm > .btn {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-xs,
.btn-group-xs > .btn {
  padding: 1px 5px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
.btn-block {
  display: block;
  width: 100%;
}
.btn-block + .btn-block {
  margin-top: 5px;
}
input[type="submit"].btn-block,
input[type="reset"].btn-block,
input[type="button"].btn-block {
  width: 100%;
}
.fade {
  opacity: 0;
  -webkit-transition: opacity 0.15s linear;
  -o-transition: opacity 0.15s linear;
  transition: opacity 0.15s linear;
}
.fade.in {
  opacity: 1;
}
.collapse {
  display: none;
}
.collapse.in {
  display: block;
}
tr.collapse.in {
  display: table-row;
}
tbody.collapse.in {
  display: table-row-group;
}
.collapsing {
  position: relative;
  height: 0;
  overflow: hidden;
  -webkit-transition-property: height, visibility;
  transition-property: height, visibility;
  -webkit-transition-duration: 0.35s;
  transition-duration: 0.35s;
  -webkit-transition-timing-function: ease;
  transition-timing-function: ease;
}
.caret {
  display: inline-block;
  width: 0;
  height: 0;
  margin-left: 2px;
  vertical-align: middle;
  border-top: 4px dashed;
  border-top: 4px solid \9;
  border-right: 4px solid transparent;
  border-left: 4px solid transparent;
}
.dropup,
.dropdown {
  position: relative;
}
.dropdown-toggle:focus {
  outline: 0;
}
.dropdown-menu {
  position: absolute;
  top: 100%;
  left: 0;
  z-index: 1000;
  display: none;
  float: left;
  min-width: 160px;
  padding: 5px 0;
  margin: 2px 0 0;
  list-style: none;
  font-size: 13px;
  text-align: left;
  background-color: #fff;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.15);
  border-radius: 2px;
  -webkit-box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  box-shadow: 0 6px 12px rgba(0, 0, 0, 0.175);
  background-clip: padding-box;
}
.dropdown-menu.pull-right {
  right: 0;
  left: auto;
}
.dropdown-menu .divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.dropdown-menu > li > a {
  display: block;
  padding: 3px 20px;
  clear: both;
  font-weight: normal;
  line-height: 1.42857143;
  color: #333333;
  white-space: nowrap;
}
.dropdown-menu > li > a:hover,
.dropdown-menu > li > a:focus {
  text-decoration: none;
  color: #262626;
  background-color: #f5f5f5;
}
.dropdown-menu > .active > a,
.dropdown-menu > .active > a:hover,
.dropdown-menu > .active > a:focus {
  color: #fff;
  text-decoration: none;
  outline: 0;
  background-color: #337ab7;
}
.dropdown-menu > .disabled > a,
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  color: #777777;
}
.dropdown-menu > .disabled > a:hover,
.dropdown-menu > .disabled > a:focus {
  text-decoration: none;
  background-color: transparent;
  background-image: none;
  filter: progid:DXImageTransform.Microsoft.gradient(enabled = false);
  cursor: not-allowed;
}
.open > .dropdown-menu {
  display: block;
}
.open > a {
  outline: 0;
}
.dropdown-menu-right {
  left: auto;
  right: 0;
}
.dropdown-menu-left {
  left: 0;
  right: auto;
}
.dropdown-header {
  display: block;
  padding: 3px 20px;
  font-size: 12px;
  line-height: 1.42857143;
  color: #777777;
  white-space: nowrap;
}
.dropdown-backdrop {
  position: fixed;
  left: 0;
  right: 0;
  bottom: 0;
  top: 0;
  z-index: 990;
}
.pull-right > .dropdown-menu {
  right: 0;
  left: auto;
}
.dropup .caret,
.navbar-fixed-bottom .dropdown .caret {
  border-top: 0;
  border-bottom: 4px dashed;
  border-bottom: 4px solid \9;
  content: "";
}
.dropup .dropdown-menu,
.navbar-fixed-bottom .dropdown .dropdown-menu {
  top: auto;
  bottom: 100%;
  margin-bottom: 2px;
}
@media (min-width: 541px) {
  .navbar-right .dropdown-menu {
    left: auto;
    right: 0;
  }
  .navbar-right .dropdown-menu-left {
    left: 0;
    right: auto;
  }
}
.btn-group,
.btn-group-vertical {
  position: relative;
  display: inline-block;
  vertical-align: middle;
}
.btn-group > .btn,
.btn-group-vertical > .btn {
  position: relative;
  float: left;
}
.btn-group > .btn:hover,
.btn-group-vertical > .btn:hover,
.btn-group > .btn:focus,
.btn-group-vertical > .btn:focus,
.btn-group > .btn:active,
.btn-group-vertical > .btn:active,
.btn-group > .btn.active,
.btn-group-vertical > .btn.active {
  z-index: 2;
}
.btn-group .btn + .btn,
.btn-group .btn + .btn-group,
.btn-group .btn-group + .btn,
.btn-group .btn-group + .btn-group {
  margin-left: -1px;
}
.btn-toolbar {
  margin-left: -5px;
}
.btn-toolbar .btn,
.btn-toolbar .btn-group,
.btn-toolbar .input-group {
  float: left;
}
.btn-toolbar > .btn,
.btn-toolbar > .btn-group,
.btn-toolbar > .input-group {
  margin-left: 5px;
}
.btn-group > .btn:not(:first-child):not(:last-child):not(.dropdown-toggle) {
  border-radius: 0;
}
.btn-group > .btn:first-child {
  margin-left: 0;
}
.btn-group > .btn:first-child:not(:last-child):not(.dropdown-toggle) {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn:last-child:not(:first-child),
.btn-group > .dropdown-toggle:not(:first-child) {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group > .btn-group {
  float: left;
}
.btn-group > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.btn-group > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.btn-group .dropdown-toggle:active,
.btn-group.open .dropdown-toggle {
  outline: 0;
}
.btn-group > .btn + .dropdown-toggle {
  padding-left: 8px;
  padding-right: 8px;
}
.btn-group > .btn-lg + .dropdown-toggle {
  padding-left: 12px;
  padding-right: 12px;
}
.btn-group.open .dropdown-toggle {
  -webkit-box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
  box-shadow: inset 0 3px 5px rgba(0, 0, 0, 0.125);
}
.btn-group.open .dropdown-toggle.btn-link {
  -webkit-box-shadow: none;
  box-shadow: none;
}
.btn .caret {
  margin-left: 0;
}
.btn-lg .caret {
  border-width: 5px 5px 0;
  border-bottom-width: 0;
}
.dropup .btn-lg .caret {
  border-width: 0 5px 5px;
}
.btn-group-vertical > .btn,
.btn-group-vertical > .btn-group,
.btn-group-vertical > .btn-group > .btn {
  display: block;
  float: none;
  width: 100%;
  max-width: 100%;
}
.btn-group-vertical > .btn-group > .btn {
  float: none;
}
.btn-group-vertical > .btn + .btn,
.btn-group-vertical > .btn + .btn-group,
.btn-group-vertical > .btn-group + .btn,
.btn-group-vertical > .btn-group + .btn-group {
  margin-top: -1px;
  margin-left: 0;
}
.btn-group-vertical > .btn:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.btn-group-vertical > .btn:first-child:not(:last-child) {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn:last-child:not(:first-child) {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
.btn-group-vertical > .btn-group:not(:first-child):not(:last-child) > .btn {
  border-radius: 0;
}
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .btn:last-child,
.btn-group-vertical > .btn-group:first-child:not(:last-child) > .dropdown-toggle {
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.btn-group-vertical > .btn-group:last-child:not(:first-child) > .btn:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.btn-group-justified {
  display: table;
  width: 100%;
  table-layout: fixed;
  border-collapse: separate;
}
.btn-group-justified > .btn,
.btn-group-justified > .btn-group {
  float: none;
  display: table-cell;
  width: 1%;
}
.btn-group-justified > .btn-group .btn {
  width: 100%;
}
.btn-group-justified > .btn-group .dropdown-menu {
  left: auto;
}
[data-toggle="buttons"] > .btn input[type="radio"],
[data-toggle="buttons"] > .btn-group > .btn input[type="radio"],
[data-toggle="buttons"] > .btn input[type="checkbox"],
[data-toggle="buttons"] > .btn-group > .btn input[type="checkbox"] {
  position: absolute;
  clip: rect(0, 0, 0, 0);
  pointer-events: none;
}
.input-group {
  position: relative;
  display: table;
  border-collapse: separate;
}
.input-group[class*="col-"] {
  float: none;
  padding-left: 0;
  padding-right: 0;
}
.input-group .form-control {
  position: relative;
  z-index: 2;
  float: left;
  width: 100%;
  margin-bottom: 0;
}
.input-group .form-control:focus {
  z-index: 3;
}
.input-group-lg > .form-control,
.input-group-lg > .input-group-addon,
.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
  border-radius: 3px;
}
select.input-group-lg > .form-control,
select.input-group-lg > .input-group-addon,
select.input-group-lg > .input-group-btn > .btn {
  height: 45px;
  line-height: 45px;
}
textarea.input-group-lg > .form-control,
textarea.input-group-lg > .input-group-addon,
textarea.input-group-lg > .input-group-btn > .btn,
select[multiple].input-group-lg > .form-control,
select[multiple].input-group-lg > .input-group-addon,
select[multiple].input-group-lg > .input-group-btn > .btn {
  height: auto;
}
.input-group-sm > .form-control,
.input-group-sm > .input-group-addon,
.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
}
select.input-group-sm > .form-control,
select.input-group-sm > .input-group-addon,
select.input-group-sm > .input-group-btn > .btn {
  height: 30px;
  line-height: 30px;
}
textarea.input-group-sm > .form-control,
textarea.input-group-sm > .input-group-addon,
textarea.input-group-sm > .input-group-btn > .btn,
select[multiple].input-group-sm > .form-control,
select[multiple].input-group-sm > .input-group-addon,
select[multiple].input-group-sm > .input-group-btn > .btn {
  height: auto;
}
.input-group-addon,
.input-group-btn,
.input-group .form-control {
  display: table-cell;
}
.input-group-addon:not(:first-child):not(:last-child),
.input-group-btn:not(:first-child):not(:last-child),
.input-group .form-control:not(:first-child):not(:last-child) {
  border-radius: 0;
}
.input-group-addon,
.input-group-btn {
  width: 1%;
  white-space: nowrap;
  vertical-align: middle;
}
.input-group-addon {
  padding: 6px 12px;
  font-size: 13px;
  font-weight: normal;
  line-height: 1;
  color: #555555;
  text-align: center;
  background-color: #eeeeee;
  border: 1px solid #ccc;
  border-radius: 2px;
}
.input-group-addon.input-sm {
  padding: 5px 10px;
  font-size: 12px;
  border-radius: 1px;
}
.input-group-addon.input-lg {
  padding: 10px 16px;
  font-size: 17px;
  border-radius: 3px;
}
.input-group-addon input[type="radio"],
.input-group-addon input[type="checkbox"] {
  margin-top: 0;
}
.input-group .form-control:first-child,
.input-group-addon:first-child,
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group > .btn,
.input-group-btn:first-child > .dropdown-toggle,
.input-group-btn:last-child > .btn:not(:last-child):not(.dropdown-toggle),
.input-group-btn:last-child > .btn-group:not(:last-child) > .btn {
  border-bottom-right-radius: 0;
  border-top-right-radius: 0;
}
.input-group-addon:first-child {
  border-right: 0;
}
.input-group .form-control:last-child,
.input-group-addon:last-child,
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group > .btn,
.input-group-btn:last-child > .dropdown-toggle,
.input-group-btn:first-child > .btn:not(:first-child),
.input-group-btn:first-child > .btn-group:not(:first-child) > .btn {
  border-bottom-left-radius: 0;
  border-top-left-radius: 0;
}
.input-group-addon:last-child {
  border-left: 0;
}
.input-group-btn {
  position: relative;
  font-size: 0;
  white-space: nowrap;
}
.input-group-btn > .btn {
  position: relative;
}
.input-group-btn > .btn + .btn {
  margin-left: -1px;
}
.input-group-btn > .btn:hover,
.input-group-btn > .btn:focus,
.input-group-btn > .btn:active {
  z-index: 2;
}
.input-group-btn:first-child > .btn,
.input-group-btn:first-child > .btn-group {
  margin-right: -1px;
}
.input-group-btn:last-child > .btn,
.input-group-btn:last-child > .btn-group {
  z-index: 2;
  margin-left: -1px;
}
.nav {
  margin-bottom: 0;
  padding-left: 0;
  list-style: none;
}
.nav > li {
  position: relative;
  display: block;
}
.nav > li > a {
  position: relative;
  display: block;
  padding: 10px 15px;
}
.nav > li > a:hover,
.nav > li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.nav > li.disabled > a {
  color: #777777;
}
.nav > li.disabled > a:hover,
.nav > li.disabled > a:focus {
  color: #777777;
  text-decoration: none;
  background-color: transparent;
  cursor: not-allowed;
}
.nav .open > a,
.nav .open > a:hover,
.nav .open > a:focus {
  background-color: #eeeeee;
  border-color: #337ab7;
}
.nav .nav-divider {
  height: 1px;
  margin: 8px 0;
  overflow: hidden;
  background-color: #e5e5e5;
}
.nav > li > a > img {
  max-width: none;
}
.nav-tabs {
  border-bottom: 1px solid #ddd;
}
.nav-tabs > li {
  float: left;
  margin-bottom: -1px;
}
.nav-tabs > li > a {
  margin-right: 2px;
  line-height: 1.42857143;
  border: 1px solid transparent;
  border-radius: 2px 2px 0 0;
}
.nav-tabs > li > a:hover {
  border-color: #eeeeee #eeeeee #ddd;
}
.nav-tabs > li.active > a,
.nav-tabs > li.active > a:hover,
.nav-tabs > li.active > a:focus {
  color: #555555;
  background-color: #fff;
  border: 1px solid #ddd;
  border-bottom-color: transparent;
  cursor: default;
}
.nav-tabs.nav-justified {
  width: 100%;
  border-bottom: 0;
}
.nav-tabs.nav-justified > li {
  float: none;
}
.nav-tabs.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-tabs.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-tabs.nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs.nav-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs.nav-justified > .active > a,
.nav-tabs.nav-justified > .active > a:hover,
.nav-tabs.nav-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs.nav-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs.nav-justified > .active > a,
  .nav-tabs.nav-justified > .active > a:hover,
  .nav-tabs.nav-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.nav-pills > li {
  float: left;
}
.nav-pills > li > a {
  border-radius: 2px;
}
.nav-pills > li + li {
  margin-left: 2px;
}
.nav-pills > li.active > a,
.nav-pills > li.active > a:hover,
.nav-pills > li.active > a:focus {
  color: #fff;
  background-color: #337ab7;
}
.nav-stacked > li {
  float: none;
}
.nav-stacked > li + li {
  margin-top: 2px;
  margin-left: 0;
}
.nav-justified {
  width: 100%;
}
.nav-justified > li {
  float: none;
}
.nav-justified > li > a {
  text-align: center;
  margin-bottom: 5px;
}
.nav-justified > .dropdown .dropdown-menu {
  top: auto;
  left: auto;
}
@media (min-width: 768px) {
  .nav-justified > li {
    display: table-cell;
    width: 1%;
  }
  .nav-justified > li > a {
    margin-bottom: 0;
  }
}
.nav-tabs-justified {
  border-bottom: 0;
}
.nav-tabs-justified > li > a {
  margin-right: 0;
  border-radius: 2px;
}
.nav-tabs-justified > .active > a,
.nav-tabs-justified > .active > a:hover,
.nav-tabs-justified > .active > a:focus {
  border: 1px solid #ddd;
}
@media (min-width: 768px) {
  .nav-tabs-justified > li > a {
    border-bottom: 1px solid #ddd;
    border-radius: 2px 2px 0 0;
  }
  .nav-tabs-justified > .active > a,
  .nav-tabs-justified > .active > a:hover,
  .nav-tabs-justified > .active > a:focus {
    border-bottom-color: #fff;
  }
}
.tab-content > .tab-pane {
  display: none;
}
.tab-content > .active {
  display: block;
}
.nav-tabs .dropdown-menu {
  margin-top: -1px;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar {
  position: relative;
  min-height: 30px;
  margin-bottom: 18px;
  border: 1px solid transparent;
}
@media (min-width: 541px) {
  .navbar {
    border-radius: 2px;
  }
}
@media (min-width: 541px) {
  .navbar-header {
    float: left;
  }
}
.navbar-collapse {
  overflow-x: visible;
  padding-right: 0px;
  padding-left: 0px;
  border-top: 1px solid transparent;
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1);
  -webkit-overflow-scrolling: touch;
}
.navbar-collapse.in {
  overflow-y: auto;
}
@media (min-width: 541px) {
  .navbar-collapse {
    width: auto;
    border-top: 0;
    box-shadow: none;
  }
  .navbar-collapse.collapse {
    display: block !important;
    height: auto !important;
    padding-bottom: 0;
    overflow: visible !important;
  }
  .navbar-collapse.in {
    overflow-y: visible;
  }
  .navbar-fixed-top .navbar-collapse,
  .navbar-static-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    padding-left: 0;
    padding-right: 0;
  }
}
.navbar-fixed-top .navbar-collapse,
.navbar-fixed-bottom .navbar-collapse {
  max-height: 340px;
}
@media (max-device-width: 540px) and (orientation: landscape) {
  .navbar-fixed-top .navbar-collapse,
  .navbar-fixed-bottom .navbar-collapse {
    max-height: 200px;
  }
}
.container > .navbar-header,
.container-fluid > .navbar-header,
.container > .navbar-collapse,
.container-fluid > .navbar-collapse {
  margin-right: 0px;
  margin-left: 0px;
}
@media (min-width: 541px) {
  .container > .navbar-header,
  .container-fluid > .navbar-header,
  .container > .navbar-collapse,
  .container-fluid > .navbar-collapse {
    margin-right: 0;
    margin-left: 0;
  }
}
.navbar-static-top {
  z-index: 1000;
  border-width: 0 0 1px;
}
@media (min-width: 541px) {
  .navbar-static-top {
    border-radius: 0;
  }
}
.navbar-fixed-top,
.navbar-fixed-bottom {
  position: fixed;
  right: 0;
  left: 0;
  z-index: 1030;
}
@media (min-width: 541px) {
  .navbar-fixed-top,
  .navbar-fixed-bottom {
    border-radius: 0;
  }
}
.navbar-fixed-top {
  top: 0;
  border-width: 0 0 1px;
}
.navbar-fixed-bottom {
  bottom: 0;
  margin-bottom: 0;
  border-width: 1px 0 0;
}
.navbar-brand {
  float: left;
  padding: 6px 0px;
  font-size: 17px;
  line-height: 18px;
  height: 30px;
}
.navbar-brand:hover,
.navbar-brand:focus {
  text-decoration: none;
}
.navbar-brand > img {
  display: block;
}
@media (min-width: 541px) {
  .navbar > .container .navbar-brand,
  .navbar > .container-fluid .navbar-brand {
    margin-left: 0px;
  }
}
.navbar-toggle {
  position: relative;
  float: right;
  margin-right: 0px;
  padding: 9px 10px;
  margin-top: -2px;
  margin-bottom: -2px;
  background-color: transparent;
  background-image: none;
  border: 1px solid transparent;
  border-radius: 2px;
}
.navbar-toggle:focus {
  outline: 0;
}
.navbar-toggle .icon-bar {
  display: block;
  width: 22px;
  height: 2px;
  border-radius: 1px;
}
.navbar-toggle .icon-bar + .icon-bar {
  margin-top: 4px;
}
@media (min-width: 541px) {
  .navbar-toggle {
    display: none;
  }
}
.navbar-nav {
  margin: 3px 0px;
}
.navbar-nav > li > a {
  padding-top: 10px;
  padding-bottom: 10px;
  line-height: 18px;
}
@media (max-width: 540px) {
  .navbar-nav .open .dropdown-menu {
    position: static;
    float: none;
    width: auto;
    margin-top: 0;
    background-color: transparent;
    border: 0;
    box-shadow: none;
  }
  .navbar-nav .open .dropdown-menu > li > a,
  .navbar-nav .open .dropdown-menu .dropdown-header {
    padding: 5px 15px 5px 25px;
  }
  .navbar-nav .open .dropdown-menu > li > a {
    line-height: 18px;
  }
  .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-nav .open .dropdown-menu > li > a:focus {
    background-image: none;
  }
}
@media (min-width: 541px) {
  .navbar-nav {
    float: left;
    margin: 0;
  }
  .navbar-nav > li {
    float: left;
  }
  .navbar-nav > li > a {
    padding-top: 6px;
    padding-bottom: 6px;
  }
}
.navbar-form {
  margin-left: 0px;
  margin-right: 0px;
  padding: 10px 0px;
  border-top: 1px solid transparent;
  border-bottom: 1px solid transparent;
  -webkit-box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  box-shadow: inset 0 1px 0 rgba(255, 255, 255, 0.1), 0 1px 0 rgba(255, 255, 255, 0.1);
  margin-top: -1px;
  margin-bottom: -1px;
}
@media (min-width: 768px) {
  .navbar-form .form-group {
    display: inline-block;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .form-control {
    display: inline-block;
    width: auto;
    vertical-align: middle;
  }
  .navbar-form .form-control-static {
    display: inline-block;
  }
  .navbar-form .input-group {
    display: inline-table;
    vertical-align: middle;
  }
  .navbar-form .input-group .input-group-addon,
  .navbar-form .input-group .input-group-btn,
  .navbar-form .input-group .form-control {
    width: auto;
  }
  .navbar-form .input-group > .form-control {
    width: 100%;
  }
  .navbar-form .control-label {
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio,
  .navbar-form .checkbox {
    display: inline-block;
    margin-top: 0;
    margin-bottom: 0;
    vertical-align: middle;
  }
  .navbar-form .radio label,
  .navbar-form .checkbox label {
    padding-left: 0;
  }
  .navbar-form .radio input[type="radio"],
  .navbar-form .checkbox input[type="checkbox"] {
    position: relative;
    margin-left: 0;
  }
  .navbar-form .has-feedback .form-control-feedback {
    top: 0;
  }
}
@media (max-width: 540px) {
  .navbar-form .form-group {
    margin-bottom: 5px;
  }
  .navbar-form .form-group:last-child {
    margin-bottom: 0;
  }
}
@media (min-width: 541px) {
  .navbar-form {
    width: auto;
    border: 0;
    margin-left: 0;
    margin-right: 0;
    padding-top: 0;
    padding-bottom: 0;
    -webkit-box-shadow: none;
    box-shadow: none;
  }
}
.navbar-nav > li > .dropdown-menu {
  margin-top: 0;
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.navbar-fixed-bottom .navbar-nav > li > .dropdown-menu {
  margin-bottom: 0;
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
  border-bottom-right-radius: 0;
  border-bottom-left-radius: 0;
}
.navbar-btn {
  margin-top: -1px;
  margin-bottom: -1px;
}
.navbar-btn.btn-sm {
  margin-top: 0px;
  margin-bottom: 0px;
}
.navbar-btn.btn-xs {
  margin-top: 4px;
  margin-bottom: 4px;
}
.navbar-text {
  margin-top: 6px;
  margin-bottom: 6px;
}
@media (min-width: 541px) {
  .navbar-text {
    float: left;
    margin-left: 0px;
    margin-right: 0px;
  }
}
@media (min-width: 541px) {
  .navbar-left {
    float: left !important;
    float: left;
  }
  .navbar-right {
    float: right !important;
    float: right;
    margin-right: 0px;
  }
  .navbar-right ~ .navbar-right {
    margin-right: 0;
  }
}
.navbar-default {
  background-color: #f8f8f8;
  border-color: #e7e7e7;
}
.navbar-default .navbar-brand {
  color: #777;
}
.navbar-default .navbar-brand:hover,
.navbar-default .navbar-brand:focus {
  color: #5e5e5e;
  background-color: transparent;
}
.navbar-default .navbar-text {
  color: #777;
}
.navbar-default .navbar-nav > li > a {
  color: #777;
}
.navbar-default .navbar-nav > li > a:hover,
.navbar-default .navbar-nav > li > a:focus {
  color: #333;
  background-color: transparent;
}
.navbar-default .navbar-nav > .active > a,
.navbar-default .navbar-nav > .active > a:hover,
.navbar-default .navbar-nav > .active > a:focus {
  color: #555;
  background-color: #e7e7e7;
}
.navbar-default .navbar-nav > .disabled > a,
.navbar-default .navbar-nav > .disabled > a:hover,
.navbar-default .navbar-nav > .disabled > a:focus {
  color: #ccc;
  background-color: transparent;
}
.navbar-default .navbar-toggle {
  border-color: #ddd;
}
.navbar-default .navbar-toggle:hover,
.navbar-default .navbar-toggle:focus {
  background-color: #ddd;
}
.navbar-default .navbar-toggle .icon-bar {
  background-color: #888;
}
.navbar-default .navbar-collapse,
.navbar-default .navbar-form {
  border-color: #e7e7e7;
}
.navbar-default .navbar-nav > .open > a,
.navbar-default .navbar-nav > .open > a:hover,
.navbar-default .navbar-nav > .open > a:focus {
  background-color: #e7e7e7;
  color: #555;
}
@media (max-width: 540px) {
  .navbar-default .navbar-nav .open .dropdown-menu > li > a {
    color: #777;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #333;
    background-color: transparent;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #555;
    background-color: #e7e7e7;
  }
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-default .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #ccc;
    background-color: transparent;
  }
}
.navbar-default .navbar-link {
  color: #777;
}
.navbar-default .navbar-link:hover {
  color: #333;
}
.navbar-default .btn-link {
  color: #777;
}
.navbar-default .btn-link:hover,
.navbar-default .btn-link:focus {
  color: #333;
}
.navbar-default .btn-link[disabled]:hover,
fieldset[disabled] .navbar-default .btn-link:hover,
.navbar-default .btn-link[disabled]:focus,
fieldset[disabled] .navbar-default .btn-link:focus {
  color: #ccc;
}
.navbar-inverse {
  background-color: #222;
  border-color: #080808;
}
.navbar-inverse .navbar-brand {
  color: #9d9d9d;
}
.navbar-inverse .navbar-brand:hover,
.navbar-inverse .navbar-brand:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-text {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a {
  color: #9d9d9d;
}
.navbar-inverse .navbar-nav > li > a:hover,
.navbar-inverse .navbar-nav > li > a:focus {
  color: #fff;
  background-color: transparent;
}
.navbar-inverse .navbar-nav > .active > a,
.navbar-inverse .navbar-nav > .active > a:hover,
.navbar-inverse .navbar-nav > .active > a:focus {
  color: #fff;
  background-color: #080808;
}
.navbar-inverse .navbar-nav > .disabled > a,
.navbar-inverse .navbar-nav > .disabled > a:hover,
.navbar-inverse .navbar-nav > .disabled > a:focus {
  color: #444;
  background-color: transparent;
}
.navbar-inverse .navbar-toggle {
  border-color: #333;
}
.navbar-inverse .navbar-toggle:hover,
.navbar-inverse .navbar-toggle:focus {
  background-color: #333;
}
.navbar-inverse .navbar-toggle .icon-bar {
  background-color: #fff;
}
.navbar-inverse .navbar-collapse,
.navbar-inverse .navbar-form {
  border-color: #101010;
}
.navbar-inverse .navbar-nav > .open > a,
.navbar-inverse .navbar-nav > .open > a:hover,
.navbar-inverse .navbar-nav > .open > a:focus {
  background-color: #080808;
  color: #fff;
}
@media (max-width: 540px) {
  .navbar-inverse .navbar-nav .open .dropdown-menu > .dropdown-header {
    border-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu .divider {
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a {
    color: #9d9d9d;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > li > a:focus {
    color: #fff;
    background-color: transparent;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .active > a:focus {
    color: #fff;
    background-color: #080808;
  }
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:hover,
  .navbar-inverse .navbar-nav .open .dropdown-menu > .disabled > a:focus {
    color: #444;
    background-color: transparent;
  }
}
.navbar-inverse .navbar-link {
  color: #9d9d9d;
}
.navbar-inverse .navbar-link:hover {
  color: #fff;
}
.navbar-inverse .btn-link {
  color: #9d9d9d;
}
.navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link:focus {
  color: #fff;
}
.navbar-inverse .btn-link[disabled]:hover,
fieldset[disabled] .navbar-inverse .btn-link:hover,
.navbar-inverse .btn-link[disabled]:focus,
fieldset[disabled] .navbar-inverse .btn-link:focus {
  color: #444;
}
.breadcrumb {
  padding: 8px 15px;
  margin-bottom: 18px;
  list-style: none;
  background-color: #f5f5f5;
  border-radius: 2px;
}
.breadcrumb > li {
  display: inline-block;
}
.breadcrumb > li + li:before {
  content: "/\00a0";
  padding: 0 5px;
  color: #5e5e5e;
}
.breadcrumb > .active {
  color: #777777;
}
.pagination {
  display: inline-block;
  padding-left: 0;
  margin: 18px 0;
  border-radius: 2px;
}
.pagination > li {
  display: inline;
}
.pagination > li > a,
.pagination > li > span {
  position: relative;
  float: left;
  padding: 6px 12px;
  line-height: 1.42857143;
  text-decoration: none;
  color: #337ab7;
  background-color: #fff;
  border: 1px solid #ddd;
  margin-left: -1px;
}
.pagination > li:first-child > a,
.pagination > li:first-child > span {
  margin-left: 0;
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.pagination > li:last-child > a,
.pagination > li:last-child > span {
  border-bottom-right-radius: 2px;
  border-top-right-radius: 2px;
}
.pagination > li > a:hover,
.pagination > li > span:hover,
.pagination > li > a:focus,
.pagination > li > span:focus {
  z-index: 2;
  color: #23527c;
  background-color: #eeeeee;
  border-color: #ddd;
}
.pagination > .active > a,
.pagination > .active > span,
.pagination > .active > a:hover,
.pagination > .active > span:hover,
.pagination > .active > a:focus,
.pagination > .active > span:focus {
  z-index: 3;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
  cursor: default;
}
.pagination > .disabled > span,
.pagination > .disabled > span:hover,
.pagination > .disabled > span:focus,
.pagination > .disabled > a,
.pagination > .disabled > a:hover,
.pagination > .disabled > a:focus {
  color: #777777;
  background-color: #fff;
  border-color: #ddd;
  cursor: not-allowed;
}
.pagination-lg > li > a,
.pagination-lg > li > span {
  padding: 10px 16px;
  font-size: 17px;
  line-height: 1.3333333;
}
.pagination-lg > li:first-child > a,
.pagination-lg > li:first-child > span {
  border-bottom-left-radius: 3px;
  border-top-left-radius: 3px;
}
.pagination-lg > li:last-child > a,
.pagination-lg > li:last-child > span {
  border-bottom-right-radius: 3px;
  border-top-right-radius: 3px;
}
.pagination-sm > li > a,
.pagination-sm > li > span {
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
}
.pagination-sm > li:first-child > a,
.pagination-sm > li:first-child > span {
  border-bottom-left-radius: 1px;
  border-top-left-radius: 1px;
}
.pagination-sm > li:last-child > a,
.pagination-sm > li:last-child > span {
  border-bottom-right-radius: 1px;
  border-top-right-radius: 1px;
}
.pager {
  padding-left: 0;
  margin: 18px 0;
  list-style: none;
  text-align: center;
}
.pager li {
  display: inline;
}
.pager li > a,
.pager li > span {
  display: inline-block;
  padding: 5px 14px;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 15px;
}
.pager li > a:hover,
.pager li > a:focus {
  text-decoration: none;
  background-color: #eeeeee;
}
.pager .next > a,
.pager .next > span {
  float: right;
}
.pager .previous > a,
.pager .previous > span {
  float: left;
}
.pager .disabled > a,
.pager .disabled > a:hover,
.pager .disabled > a:focus,
.pager .disabled > span {
  color: #777777;
  background-color: #fff;
  cursor: not-allowed;
}
.label {
  display: inline;
  padding: .2em .6em .3em;
  font-size: 75%;
  font-weight: bold;
  line-height: 1;
  color: #fff;
  text-align: center;
  white-space: nowrap;
  vertical-align: baseline;
  border-radius: .25em;
}
a.label:hover,
a.label:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.label:empty {
  display: none;
}
.btn .label {
  position: relative;
  top: -1px;
}
.label-default {
  background-color: #777777;
}
.label-default[href]:hover,
.label-default[href]:focus {
  background-color: #5e5e5e;
}
.label-primary {
  background-color: #337ab7;
}
.label-primary[href]:hover,
.label-primary[href]:focus {
  background-color: #286090;
}
.label-success {
  background-color: #5cb85c;
}
.label-success[href]:hover,
.label-success[href]:focus {
  background-color: #449d44;
}
.label-info {
  background-color: #5bc0de;
}
.label-info[href]:hover,
.label-info[href]:focus {
  background-color: #31b0d5;
}
.label-warning {
  background-color: #f0ad4e;
}
.label-warning[href]:hover,
.label-warning[href]:focus {
  background-color: #ec971f;
}
.label-danger {
  background-color: #d9534f;
}
.label-danger[href]:hover,
.label-danger[href]:focus {
  background-color: #c9302c;
}
.badge {
  display: inline-block;
  min-width: 10px;
  padding: 3px 7px;
  font-size: 12px;
  font-weight: bold;
  color: #fff;
  line-height: 1;
  vertical-align: middle;
  white-space: nowrap;
  text-align: center;
  background-color: #777777;
  border-radius: 10px;
}
.badge:empty {
  display: none;
}
.btn .badge {
  position: relative;
  top: -1px;
}
.btn-xs .badge,
.btn-group-xs > .btn .badge {
  top: 0;
  padding: 1px 5px;
}
a.badge:hover,
a.badge:focus {
  color: #fff;
  text-decoration: none;
  cursor: pointer;
}
.list-group-item.active > .badge,
.nav-pills > .active > a > .badge {
  color: #337ab7;
  background-color: #fff;
}
.list-group-item > .badge {
  float: right;
}
.list-group-item > .badge + .badge {
  margin-right: 5px;
}
.nav-pills > li > a > .badge {
  margin-left: 3px;
}
.jumbotron {
  padding-top: 30px;
  padding-bottom: 30px;
  margin-bottom: 30px;
  color: inherit;
  background-color: #eeeeee;
}
.jumbotron h1,
.jumbotron .h1 {
  color: inherit;
}
.jumbotron p {
  margin-bottom: 15px;
  font-size: 20px;
  font-weight: 200;
}
.jumbotron > hr {
  border-top-color: #d5d5d5;
}
.container .jumbotron,
.container-fluid .jumbotron {
  border-radius: 3px;
  padding-left: 0px;
  padding-right: 0px;
}
.jumbotron .container {
  max-width: 100%;
}
@media screen and (min-width: 768px) {
  .jumbotron {
    padding-top: 48px;
    padding-bottom: 48px;
  }
  .container .jumbotron,
  .container-fluid .jumbotron {
    padding-left: 60px;
    padding-right: 60px;
  }
  .jumbotron h1,
  .jumbotron .h1 {
    font-size: 59px;
  }
}
.thumbnail {
  display: block;
  padding: 4px;
  margin-bottom: 18px;
  line-height: 1.42857143;
  background-color: #fff;
  border: 1px solid #ddd;
  border-radius: 2px;
  -webkit-transition: border 0.2s ease-in-out;
  -o-transition: border 0.2s ease-in-out;
  transition: border 0.2s ease-in-out;
}
.thumbnail > img,
.thumbnail a > img {
  margin-left: auto;
  margin-right: auto;
}
a.thumbnail:hover,
a.thumbnail:focus,
a.thumbnail.active {
  border-color: #337ab7;
}
.thumbnail .caption {
  padding: 9px;
  color: #000;
}
.alert {
  padding: 15px;
  margin-bottom: 18px;
  border: 1px solid transparent;
  border-radius: 2px;
}
.alert h4 {
  margin-top: 0;
  color: inherit;
}
.alert .alert-link {
  font-weight: bold;
}
.alert > p,
.alert > ul {
  margin-bottom: 0;
}
.alert > p + p {
  margin-top: 5px;
}
.alert-dismissable,
.alert-dismissible {
  padding-right: 35px;
}
.alert-dismissable .close,
.alert-dismissible .close {
  position: relative;
  top: -2px;
  right: -21px;
  color: inherit;
}
.alert-success {
  background-color: #dff0d8;
  border-color: #d6e9c6;
  color: #3c763d;
}
.alert-success hr {
  border-top-color: #c9e2b3;
}
.alert-success .alert-link {
  color: #2b542c;
}
.alert-info {
  background-color: #d9edf7;
  border-color: #bce8f1;
  color: #31708f;
}
.alert-info hr {
  border-top-color: #a6e1ec;
}
.alert-info .alert-link {
  color: #245269;
}
.alert-warning {
  background-color: #fcf8e3;
  border-color: #faebcc;
  color: #8a6d3b;
}
.alert-warning hr {
  border-top-color: #f7e1b5;
}
.alert-warning .alert-link {
  color: #66512c;
}
.alert-danger {
  background-color: #f2dede;
  border-color: #ebccd1;
  color: #a94442;
}
.alert-danger hr {
  border-top-color: #e4b9c0;
}
.alert-danger .alert-link {
  color: #843534;
}
@-webkit-keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
@keyframes progress-bar-stripes {
  from {
    background-position: 40px 0;
  }
  to {
    background-position: 0 0;
  }
}
.progress {
  overflow: hidden;
  height: 18px;
  margin-bottom: 18px;
  background-color: #f5f5f5;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
  box-shadow: inset 0 1px 2px rgba(0, 0, 0, 0.1);
}
.progress-bar {
  float: left;
  width: 0%;
  height: 100%;
  font-size: 12px;
  line-height: 18px;
  color: #fff;
  text-align: center;
  background-color: #337ab7;
  -webkit-box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  box-shadow: inset 0 -1px 0 rgba(0, 0, 0, 0.15);
  -webkit-transition: width 0.6s ease;
  -o-transition: width 0.6s ease;
  transition: width 0.6s ease;
}
.progress-striped .progress-bar,
.progress-bar-striped {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-size: 40px 40px;
}
.progress.active .progress-bar,
.progress-bar.active {
  -webkit-animation: progress-bar-stripes 2s linear infinite;
  -o-animation: progress-bar-stripes 2s linear infinite;
  animation: progress-bar-stripes 2s linear infinite;
}
.progress-bar-success {
  background-color: #5cb85c;
}
.progress-striped .progress-bar-success {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-info {
  background-color: #5bc0de;
}
.progress-striped .progress-bar-info {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-warning {
  background-color: #f0ad4e;
}
.progress-striped .progress-bar-warning {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.progress-bar-danger {
  background-color: #d9534f;
}
.progress-striped .progress-bar-danger {
  background-image: -webkit-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: -o-linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
  background-image: linear-gradient(45deg, rgba(255, 255, 255, 0.15) 25%, transparent 25%, transparent 50%, rgba(255, 255, 255, 0.15) 50%, rgba(255, 255, 255, 0.15) 75%, transparent 75%, transparent);
}
.media {
  margin-top: 15px;
}
.media:first-child {
  margin-top: 0;
}
.media,
.media-body {
  zoom: 1;
  overflow: hidden;
}
.media-body {
  width: 10000px;
}
.media-object {
  display: block;
}
.media-object.img-thumbnail {
  max-width: none;
}
.media-right,
.media > .pull-right {
  padding-left: 10px;
}
.media-left,
.media > .pull-left {
  padding-right: 10px;
}
.media-left,
.media-right,
.media-body {
  display: table-cell;
  vertical-align: top;
}
.media-middle {
  vertical-align: middle;
}
.media-bottom {
  vertical-align: bottom;
}
.media-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.media-list {
  padding-left: 0;
  list-style: none;
}
.list-group {
  margin-bottom: 20px;
  padding-left: 0;
}
.list-group-item {
  position: relative;
  display: block;
  padding: 10px 15px;
  margin-bottom: -1px;
  background-color: #fff;
  border: 1px solid #ddd;
}
.list-group-item:first-child {
  border-top-right-radius: 2px;
  border-top-left-radius: 2px;
}
.list-group-item:last-child {
  margin-bottom: 0;
  border-bottom-right-radius: 2px;
  border-bottom-left-radius: 2px;
}
a.list-group-item,
button.list-group-item {
  color: #555;
}
a.list-group-item .list-group-item-heading,
button.list-group-item .list-group-item-heading {
  color: #333;
}
a.list-group-item:hover,
button.list-group-item:hover,
a.list-group-item:focus,
button.list-group-item:focus {
  text-decoration: none;
  color: #555;
  background-color: #f5f5f5;
}
button.list-group-item {
  width: 100%;
  text-align: left;
}
.list-group-item.disabled,
.list-group-item.disabled:hover,
.list-group-item.disabled:focus {
  background-color: #eeeeee;
  color: #777777;
  cursor: not-allowed;
}
.list-group-item.disabled .list-group-item-heading,
.list-group-item.disabled:hover .list-group-item-heading,
.list-group-item.disabled:focus .list-group-item-heading {
  color: inherit;
}
.list-group-item.disabled .list-group-item-text,
.list-group-item.disabled:hover .list-group-item-text,
.list-group-item.disabled:focus .list-group-item-text {
  color: #777777;
}
.list-group-item.active,
.list-group-item.active:hover,
.list-group-item.active:focus {
  z-index: 2;
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.list-group-item.active .list-group-item-heading,
.list-group-item.active:hover .list-group-item-heading,
.list-group-item.active:focus .list-group-item-heading,
.list-group-item.active .list-group-item-heading > small,
.list-group-item.active:hover .list-group-item-heading > small,
.list-group-item.active:focus .list-group-item-heading > small,
.list-group-item.active .list-group-item-heading > .small,
.list-group-item.active:hover .list-group-item-heading > .small,
.list-group-item.active:focus .list-group-item-heading > .small {
  color: inherit;
}
.list-group-item.active .list-group-item-text,
.list-group-item.active:hover .list-group-item-text,
.list-group-item.active:focus .list-group-item-text {
  color: #c7ddef;
}
.list-group-item-success {
  color: #3c763d;
  background-color: #dff0d8;
}
a.list-group-item-success,
button.list-group-item-success {
  color: #3c763d;
}
a.list-group-item-success .list-group-item-heading,
button.list-group-item-success .list-group-item-heading {
  color: inherit;
}
a.list-group-item-success:hover,
button.list-group-item-success:hover,
a.list-group-item-success:focus,
button.list-group-item-success:focus {
  color: #3c763d;
  background-color: #d0e9c6;
}
a.list-group-item-success.active,
button.list-group-item-success.active,
a.list-group-item-success.active:hover,
button.list-group-item-success.active:hover,
a.list-group-item-success.active:focus,
button.list-group-item-success.active:focus {
  color: #fff;
  background-color: #3c763d;
  border-color: #3c763d;
}
.list-group-item-info {
  color: #31708f;
  background-color: #d9edf7;
}
a.list-group-item-info,
button.list-group-item-info {
  color: #31708f;
}
a.list-group-item-info .list-group-item-heading,
button.list-group-item-info .list-group-item-heading {
  color: inherit;
}
a.list-group-item-info:hover,
button.list-group-item-info:hover,
a.list-group-item-info:focus,
button.list-group-item-info:focus {
  color: #31708f;
  background-color: #c4e3f3;
}
a.list-group-item-info.active,
button.list-group-item-info.active,
a.list-group-item-info.active:hover,
button.list-group-item-info.active:hover,
a.list-group-item-info.active:focus,
button.list-group-item-info.active:focus {
  color: #fff;
  background-color: #31708f;
  border-color: #31708f;
}
.list-group-item-warning {
  color: #8a6d3b;
  background-color: #fcf8e3;
}
a.list-group-item-warning,
button.list-group-item-warning {
  color: #8a6d3b;
}
a.list-group-item-warning .list-group-item-heading,
button.list-group-item-warning .list-group-item-heading {
  color: inherit;
}
a.list-group-item-warning:hover,
button.list-group-item-warning:hover,
a.list-group-item-warning:focus,
button.list-group-item-warning:focus {
  color: #8a6d3b;
  background-color: #faf2cc;
}
a.list-group-item-warning.active,
button.list-group-item-warning.active,
a.list-group-item-warning.active:hover,
button.list-group-item-warning.active:hover,
a.list-group-item-warning.active:focus,
button.list-group-item-warning.active:focus {
  color: #fff;
  background-color: #8a6d3b;
  border-color: #8a6d3b;
}
.list-group-item-danger {
  color: #a94442;
  background-color: #f2dede;
}
a.list-group-item-danger,
button.list-group-item-danger {
  color: #a94442;
}
a.list-group-item-danger .list-group-item-heading,
button.list-group-item-danger .list-group-item-heading {
  color: inherit;
}
a.list-group-item-danger:hover,
button.list-group-item-danger:hover,
a.list-group-item-danger:focus,
button.list-group-item-danger:focus {
  color: #a94442;
  background-color: #ebcccc;
}
a.list-group-item-danger.active,
button.list-group-item-danger.active,
a.list-group-item-danger.active:hover,
button.list-group-item-danger.active:hover,
a.list-group-item-danger.active:focus,
button.list-group-item-danger.active:focus {
  color: #fff;
  background-color: #a94442;
  border-color: #a94442;
}
.list-group-item-heading {
  margin-top: 0;
  margin-bottom: 5px;
}
.list-group-item-text {
  margin-bottom: 0;
  line-height: 1.3;
}
.panel {
  margin-bottom: 18px;
  background-color: #fff;
  border: 1px solid transparent;
  border-radius: 2px;
  -webkit-box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: 0 1px 1px rgba(0, 0, 0, 0.05);
}
.panel-body {
  padding: 15px;
}
.panel-heading {
  padding: 10px 15px;
  border-bottom: 1px solid transparent;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel-heading > .dropdown .dropdown-toggle {
  color: inherit;
}
.panel-title {
  margin-top: 0;
  margin-bottom: 0;
  font-size: 15px;
  color: inherit;
}
.panel-title > a,
.panel-title > small,
.panel-title > .small,
.panel-title > small > a,
.panel-title > .small > a {
  color: inherit;
}
.panel-footer {
  padding: 10px 15px;
  background-color: #f5f5f5;
  border-top: 1px solid #ddd;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .list-group,
.panel > .panel-collapse > .list-group {
  margin-bottom: 0;
}
.panel > .list-group .list-group-item,
.panel > .panel-collapse > .list-group .list-group-item {
  border-width: 1px 0;
  border-radius: 0;
}
.panel > .list-group:first-child .list-group-item:first-child,
.panel > .panel-collapse > .list-group:first-child .list-group-item:first-child {
  border-top: 0;
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .list-group:last-child .list-group-item:last-child,
.panel > .panel-collapse > .list-group:last-child .list-group-item:last-child {
  border-bottom: 0;
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .panel-heading + .panel-collapse > .list-group .list-group-item:first-child {
  border-top-right-radius: 0;
  border-top-left-radius: 0;
}
.panel-heading + .list-group .list-group-item:first-child {
  border-top-width: 0;
}
.list-group + .panel-footer {
  border-top-width: 0;
}
.panel > .table,
.panel > .table-responsive > .table,
.panel > .panel-collapse > .table {
  margin-bottom: 0;
}
.panel > .table caption,
.panel > .table-responsive > .table caption,
.panel > .panel-collapse > .table caption {
  padding-left: 15px;
  padding-right: 15px;
}
.panel > .table:first-child,
.panel > .table-responsive:first-child > .table:first-child {
  border-top-right-radius: 1px;
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child {
  border-top-left-radius: 1px;
  border-top-right-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:first-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:first-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:first-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:first-child {
  border-top-left-radius: 1px;
}
.panel > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child td:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child td:last-child,
.panel > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > thead:first-child > tr:first-child th:last-child,
.panel > .table:first-child > tbody:first-child > tr:first-child th:last-child,
.panel > .table-responsive:first-child > .table:first-child > tbody:first-child > tr:first-child th:last-child {
  border-top-right-radius: 1px;
}
.panel > .table:last-child,
.panel > .table-responsive:last-child > .table:last-child {
  border-bottom-right-radius: 1px;
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child {
  border-bottom-left-radius: 1px;
  border-bottom-right-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:first-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:first-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:first-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:first-child {
  border-bottom-left-radius: 1px;
}
.panel > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child td:last-child,
.panel > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tbody:last-child > tr:last-child th:last-child,
.panel > .table:last-child > tfoot:last-child > tr:last-child th:last-child,
.panel > .table-responsive:last-child > .table:last-child > tfoot:last-child > tr:last-child th:last-child {
  border-bottom-right-radius: 1px;
}
.panel > .panel-body + .table,
.panel > .panel-body + .table-responsive,
.panel > .table + .panel-body,
.panel > .table-responsive + .panel-body {
  border-top: 1px solid #ddd;
}
.panel > .table > tbody:first-child > tr:first-child th,
.panel > .table > tbody:first-child > tr:first-child td {
  border-top: 0;
}
.panel > .table-bordered,
.panel > .table-responsive > .table-bordered {
  border: 0;
}
.panel > .table-bordered > thead > tr > th:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:first-child,
.panel > .table-bordered > tbody > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:first-child,
.panel > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:first-child,
.panel > .table-bordered > thead > tr > td:first-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:first-child,
.panel > .table-bordered > tbody > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:first-child,
.panel > .table-bordered > tfoot > tr > td:first-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:first-child {
  border-left: 0;
}
.panel > .table-bordered > thead > tr > th:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > th:last-child,
.panel > .table-bordered > tbody > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > th:last-child,
.panel > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > th:last-child,
.panel > .table-bordered > thead > tr > td:last-child,
.panel > .table-responsive > .table-bordered > thead > tr > td:last-child,
.panel > .table-bordered > tbody > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tbody > tr > td:last-child,
.panel > .table-bordered > tfoot > tr > td:last-child,
.panel > .table-responsive > .table-bordered > tfoot > tr > td:last-child {
  border-right: 0;
}
.panel > .table-bordered > thead > tr:first-child > td,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > td,
.panel > .table-bordered > tbody > tr:first-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > td,
.panel > .table-bordered > thead > tr:first-child > th,
.panel > .table-responsive > .table-bordered > thead > tr:first-child > th,
.panel > .table-bordered > tbody > tr:first-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:first-child > th {
  border-bottom: 0;
}
.panel > .table-bordered > tbody > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > td,
.panel > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > td,
.panel > .table-bordered > tbody > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tbody > tr:last-child > th,
.panel > .table-bordered > tfoot > tr:last-child > th,
.panel > .table-responsive > .table-bordered > tfoot > tr:last-child > th {
  border-bottom: 0;
}
.panel > .table-responsive {
  border: 0;
  margin-bottom: 0;
}
.panel-group {
  margin-bottom: 18px;
}
.panel-group .panel {
  margin-bottom: 0;
  border-radius: 2px;
}
.panel-group .panel + .panel {
  margin-top: 5px;
}
.panel-group .panel-heading {
  border-bottom: 0;
}
.panel-group .panel-heading + .panel-collapse > .panel-body,
.panel-group .panel-heading + .panel-collapse > .list-group {
  border-top: 1px solid #ddd;
}
.panel-group .panel-footer {
  border-top: 0;
}
.panel-group .panel-footer + .panel-collapse .panel-body {
  border-bottom: 1px solid #ddd;
}
.panel-default {
  border-color: #ddd;
}
.panel-default > .panel-heading {
  color: #333333;
  background-color: #f5f5f5;
  border-color: #ddd;
}
.panel-default > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ddd;
}
.panel-default > .panel-heading .badge {
  color: #f5f5f5;
  background-color: #333333;
}
.panel-default > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ddd;
}
.panel-primary {
  border-color: #337ab7;
}
.panel-primary > .panel-heading {
  color: #fff;
  background-color: #337ab7;
  border-color: #337ab7;
}
.panel-primary > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #337ab7;
}
.panel-primary > .panel-heading .badge {
  color: #337ab7;
  background-color: #fff;
}
.panel-primary > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #337ab7;
}
.panel-success {
  border-color: #d6e9c6;
}
.panel-success > .panel-heading {
  color: #3c763d;
  background-color: #dff0d8;
  border-color: #d6e9c6;
}
.panel-success > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #d6e9c6;
}
.panel-success > .panel-heading .badge {
  color: #dff0d8;
  background-color: #3c763d;
}
.panel-success > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #d6e9c6;
}
.panel-info {
  border-color: #bce8f1;
}
.panel-info > .panel-heading {
  color: #31708f;
  background-color: #d9edf7;
  border-color: #bce8f1;
}
.panel-info > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #bce8f1;
}
.panel-info > .panel-heading .badge {
  color: #d9edf7;
  background-color: #31708f;
}
.panel-info > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #bce8f1;
}
.panel-warning {
  border-color: #faebcc;
}
.panel-warning > .panel-heading {
  color: #8a6d3b;
  background-color: #fcf8e3;
  border-color: #faebcc;
}
.panel-warning > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #faebcc;
}
.panel-warning > .panel-heading .badge {
  color: #fcf8e3;
  background-color: #8a6d3b;
}
.panel-warning > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #faebcc;
}
.panel-danger {
  border-color: #ebccd1;
}
.panel-danger > .panel-heading {
  color: #a94442;
  background-color: #f2dede;
  border-color: #ebccd1;
}
.panel-danger > .panel-heading + .panel-collapse > .panel-body {
  border-top-color: #ebccd1;
}
.panel-danger > .panel-heading .badge {
  color: #f2dede;
  background-color: #a94442;
}
.panel-danger > .panel-footer + .panel-collapse > .panel-body {
  border-bottom-color: #ebccd1;
}
.embed-responsive {
  position: relative;
  display: block;
  height: 0;
  padding: 0;
  overflow: hidden;
}
.embed-responsive .embed-responsive-item,
.embed-responsive iframe,
.embed-responsive embed,
.embed-responsive object,
.embed-responsive video {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  height: 100%;
  width: 100%;
  border: 0;
}
.embed-responsive-16by9 {
  padding-bottom: 56.25%;
}
.embed-responsive-4by3 {
  padding-bottom: 75%;
}
.well {
  min-height: 20px;
  padding: 19px;
  margin-bottom: 20px;
  background-color: #f5f5f5;
  border: 1px solid #e3e3e3;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.05);
}
.well blockquote {
  border-color: #ddd;
  border-color: rgba(0, 0, 0, 0.15);
}
.well-lg {
  padding: 24px;
  border-radius: 3px;
}
.well-sm {
  padding: 9px;
  border-radius: 1px;
}
.close {
  float: right;
  font-size: 19.5px;
  font-weight: bold;
  line-height: 1;
  color: #000;
  text-shadow: 0 1px 0 #fff;
  opacity: 0.2;
  filter: alpha(opacity=20);
}
.close:hover,
.close:focus {
  color: #000;
  text-decoration: none;
  cursor: pointer;
  opacity: 0.5;
  filter: alpha(opacity=50);
}
button.close {
  padding: 0;
  cursor: pointer;
  background: transparent;
  border: 0;
  -webkit-appearance: none;
}
.modal-open {
  overflow: hidden;
}
.modal {
  display: none;
  overflow: hidden;
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1050;
  -webkit-overflow-scrolling: touch;
  outline: 0;
}
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, -25%);
  -ms-transform: translate(0, -25%);
  -o-transform: translate(0, -25%);
  transform: translate(0, -25%);
  -webkit-transition: -webkit-transform 0.3s ease-out;
  -moz-transition: -moz-transform 0.3s ease-out;
  -o-transition: -o-transform 0.3s ease-out;
  transition: transform 0.3s ease-out;
}
.modal.in .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
.modal-open .modal {
  overflow-x: hidden;
  overflow-y: auto;
}
.modal-dialog {
  position: relative;
  width: auto;
  margin: 10px;
}
.modal-content {
  position: relative;
  background-color: #fff;
  border: 1px solid #999;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  box-shadow: 0 3px 9px rgba(0, 0, 0, 0.5);
  background-clip: padding-box;
  outline: 0;
}
.modal-backdrop {
  position: fixed;
  top: 0;
  right: 0;
  bottom: 0;
  left: 0;
  z-index: 1040;
  background-color: #000;
}
.modal-backdrop.fade {
  opacity: 0;
  filter: alpha(opacity=0);
}
.modal-backdrop.in {
  opacity: 0.5;
  filter: alpha(opacity=50);
}
.modal-header {
  padding: 15px;
  border-bottom: 1px solid #e5e5e5;
}
.modal-header .close {
  margin-top: -2px;
}
.modal-title {
  margin: 0;
  line-height: 1.42857143;
}
.modal-body {
  position: relative;
  padding: 15px;
}
.modal-footer {
  padding: 15px;
  text-align: right;
  border-top: 1px solid #e5e5e5;
}
.modal-footer .btn + .btn {
  margin-left: 5px;
  margin-bottom: 0;
}
.modal-footer .btn-group .btn + .btn {
  margin-left: -1px;
}
.modal-footer .btn-block + .btn-block {
  margin-left: 0;
}
.modal-scrollbar-measure {
  position: absolute;
  top: -9999px;
  width: 50px;
  height: 50px;
  overflow: scroll;
}
@media (min-width: 768px) {
  .modal-dialog {
    width: 600px;
    margin: 30px auto;
  }
  .modal-content {
    -webkit-box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
    box-shadow: 0 5px 15px rgba(0, 0, 0, 0.5);
  }
  .modal-sm {
    width: 300px;
  }
}
@media (min-width: 992px) {
  .modal-lg {
    width: 900px;
  }
}
.tooltip {
  position: absolute;
  z-index: 1070;
  display: block;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 12px;
  opacity: 0;
  filter: alpha(opacity=0);
}
.tooltip.in {
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.tooltip.top {
  margin-top: -3px;
  padding: 5px 0;
}
.tooltip.right {
  margin-left: 3px;
  padding: 0 5px;
}
.tooltip.bottom {
  margin-top: 3px;
  padding: 5px 0;
}
.tooltip.left {
  margin-left: -3px;
  padding: 0 5px;
}
.tooltip-inner {
  max-width: 200px;
  padding: 3px 8px;
  color: #fff;
  text-align: center;
  background-color: #000;
  border-radius: 2px;
}
.tooltip-arrow {
  position: absolute;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.tooltip.top .tooltip-arrow {
  bottom: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-left .tooltip-arrow {
  bottom: 0;
  right: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.top-right .tooltip-arrow {
  bottom: 0;
  left: 5px;
  margin-bottom: -5px;
  border-width: 5px 5px 0;
  border-top-color: #000;
}
.tooltip.right .tooltip-arrow {
  top: 50%;
  left: 0;
  margin-top: -5px;
  border-width: 5px 5px 5px 0;
  border-right-color: #000;
}
.tooltip.left .tooltip-arrow {
  top: 50%;
  right: 0;
  margin-top: -5px;
  border-width: 5px 0 5px 5px;
  border-left-color: #000;
}
.tooltip.bottom .tooltip-arrow {
  top: 0;
  left: 50%;
  margin-left: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-left .tooltip-arrow {
  top: 0;
  right: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.tooltip.bottom-right .tooltip-arrow {
  top: 0;
  left: 5px;
  margin-top: -5px;
  border-width: 0 5px 5px;
  border-bottom-color: #000;
}
.popover {
  position: absolute;
  top: 0;
  left: 0;
  z-index: 1060;
  display: none;
  max-width: 276px;
  padding: 1px;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
  font-style: normal;
  font-weight: normal;
  letter-spacing: normal;
  line-break: auto;
  line-height: 1.42857143;
  text-align: left;
  text-align: start;
  text-decoration: none;
  text-shadow: none;
  text-transform: none;
  white-space: normal;
  word-break: normal;
  word-spacing: normal;
  word-wrap: normal;
  font-size: 13px;
  background-color: #fff;
  background-clip: padding-box;
  border: 1px solid #ccc;
  border: 1px solid rgba(0, 0, 0, 0.2);
  border-radius: 3px;
  -webkit-box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
  box-shadow: 0 5px 10px rgba(0, 0, 0, 0.2);
}
.popover.top {
  margin-top: -10px;
}
.popover.right {
  margin-left: 10px;
}
.popover.bottom {
  margin-top: 10px;
}
.popover.left {
  margin-left: -10px;
}
.popover-title {
  margin: 0;
  padding: 8px 14px;
  font-size: 13px;
  background-color: #f7f7f7;
  border-bottom: 1px solid #ebebeb;
  border-radius: 2px 2px 0 0;
}
.popover-content {
  padding: 9px 14px;
}
.popover > .arrow,
.popover > .arrow:after {
  position: absolute;
  display: block;
  width: 0;
  height: 0;
  border-color: transparent;
  border-style: solid;
}
.popover > .arrow {
  border-width: 11px;
}
.popover > .arrow:after {
  border-width: 10px;
  content: "";
}
.popover.top > .arrow {
  left: 50%;
  margin-left: -11px;
  border-bottom-width: 0;
  border-top-color: #999999;
  border-top-color: rgba(0, 0, 0, 0.25);
  bottom: -11px;
}
.popover.top > .arrow:after {
  content: " ";
  bottom: 1px;
  margin-left: -10px;
  border-bottom-width: 0;
  border-top-color: #fff;
}
.popover.right > .arrow {
  top: 50%;
  left: -11px;
  margin-top: -11px;
  border-left-width: 0;
  border-right-color: #999999;
  border-right-color: rgba(0, 0, 0, 0.25);
}
.popover.right > .arrow:after {
  content: " ";
  left: 1px;
  bottom: -10px;
  border-left-width: 0;
  border-right-color: #fff;
}
.popover.bottom > .arrow {
  left: 50%;
  margin-left: -11px;
  border-top-width: 0;
  border-bottom-color: #999999;
  border-bottom-color: rgba(0, 0, 0, 0.25);
  top: -11px;
}
.popover.bottom > .arrow:after {
  content: " ";
  top: 1px;
  margin-left: -10px;
  border-top-width: 0;
  border-bottom-color: #fff;
}
.popover.left > .arrow {
  top: 50%;
  right: -11px;
  margin-top: -11px;
  border-right-width: 0;
  border-left-color: #999999;
  border-left-color: rgba(0, 0, 0, 0.25);
}
.popover.left > .arrow:after {
  content: " ";
  right: 1px;
  border-right-width: 0;
  border-left-color: #fff;
  bottom: -10px;
}
.carousel {
  position: relative;
}
.carousel-inner {
  position: relative;
  overflow: hidden;
  width: 100%;
}
.carousel-inner > .item {
  display: none;
  position: relative;
  -webkit-transition: 0.6s ease-in-out left;
  -o-transition: 0.6s ease-in-out left;
  transition: 0.6s ease-in-out left;
}
.carousel-inner > .item > img,
.carousel-inner > .item > a > img {
  line-height: 1;
}
@media all and (transform-3d), (-webkit-transform-3d) {
  .carousel-inner > .item {
    -webkit-transition: -webkit-transform 0.6s ease-in-out;
    -moz-transition: -moz-transform 0.6s ease-in-out;
    -o-transition: -o-transform 0.6s ease-in-out;
    transition: transform 0.6s ease-in-out;
    -webkit-backface-visibility: hidden;
    -moz-backface-visibility: hidden;
    backface-visibility: hidden;
    -webkit-perspective: 1000px;
    -moz-perspective: 1000px;
    perspective: 1000px;
  }
  .carousel-inner > .item.next,
  .carousel-inner > .item.active.right {
    -webkit-transform: translate3d(100%, 0, 0);
    transform: translate3d(100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.prev,
  .carousel-inner > .item.active.left {
    -webkit-transform: translate3d(-100%, 0, 0);
    transform: translate3d(-100%, 0, 0);
    left: 0;
  }
  .carousel-inner > .item.next.left,
  .carousel-inner > .item.prev.right,
  .carousel-inner > .item.active {
    -webkit-transform: translate3d(0, 0, 0);
    transform: translate3d(0, 0, 0);
    left: 0;
  }
}
.carousel-inner > .active,
.carousel-inner > .next,
.carousel-inner > .prev {
  display: block;
}
.carousel-inner > .active {
  left: 0;
}
.carousel-inner > .next,
.carousel-inner > .prev {
  position: absolute;
  top: 0;
  width: 100%;
}
.carousel-inner > .next {
  left: 100%;
}
.carousel-inner > .prev {
  left: -100%;
}
.carousel-inner > .next.left,
.carousel-inner > .prev.right {
  left: 0;
}
.carousel-inner > .active.left {
  left: -100%;
}
.carousel-inner > .active.right {
  left: 100%;
}
.carousel-control {
  position: absolute;
  top: 0;
  left: 0;
  bottom: 0;
  width: 15%;
  opacity: 0.5;
  filter: alpha(opacity=50);
  font-size: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
  background-color: rgba(0, 0, 0, 0);
}
.carousel-control.left {
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.5) 0%, rgba(0, 0, 0, 0.0001) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#80000000', endColorstr='#00000000', GradientType=1);
}
.carousel-control.right {
  left: auto;
  right: 0;
  background-image: -webkit-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: -o-linear-gradient(left, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-image: linear-gradient(to right, rgba(0, 0, 0, 0.0001) 0%, rgba(0, 0, 0, 0.5) 100%);
  background-repeat: repeat-x;
  filter: progid:DXImageTransform.Microsoft.gradient(startColorstr='#00000000', endColorstr='#80000000', GradientType=1);
}
.carousel-control:hover,
.carousel-control:focus {
  outline: 0;
  color: #fff;
  text-decoration: none;
  opacity: 0.9;
  filter: alpha(opacity=90);
}
.carousel-control .icon-prev,
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-left,
.carousel-control .glyphicon-chevron-right {
  position: absolute;
  top: 50%;
  margin-top: -10px;
  z-index: 5;
  display: inline-block;
}
.carousel-control .icon-prev,
.carousel-control .glyphicon-chevron-left {
  left: 50%;
  margin-left: -10px;
}
.carousel-control .icon-next,
.carousel-control .glyphicon-chevron-right {
  right: 50%;
  margin-right: -10px;
}
.carousel-control .icon-prev,
.carousel-control .icon-next {
  width: 20px;
  height: 20px;
  line-height: 1;
  font-family: serif;
}
.carousel-control .icon-prev:before {
  content: '\2039';
}
.carousel-control .icon-next:before {
  content: '\203a';
}
.carousel-indicators {
  position: absolute;
  bottom: 10px;
  left: 50%;
  z-index: 15;
  width: 60%;
  margin-left: -30%;
  padding-left: 0;
  list-style: none;
  text-align: center;
}
.carousel-indicators li {
  display: inline-block;
  width: 10px;
  height: 10px;
  margin: 1px;
  text-indent: -999px;
  border: 1px solid #fff;
  border-radius: 10px;
  cursor: pointer;
  background-color: #000 \9;
  background-color: rgba(0, 0, 0, 0);
}
.carousel-indicators .active {
  margin: 0;
  width: 12px;
  height: 12px;
  background-color: #fff;
}
.carousel-caption {
  position: absolute;
  left: 15%;
  right: 15%;
  bottom: 20px;
  z-index: 10;
  padding-top: 20px;
  padding-bottom: 20px;
  color: #fff;
  text-align: center;
  text-shadow: 0 1px 2px rgba(0, 0, 0, 0.6);
}
.carousel-caption .btn {
  text-shadow: none;
}
@media screen and (min-width: 768px) {
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-prev,
  .carousel-control .icon-next {
    width: 30px;
    height: 30px;
    margin-top: -10px;
    font-size: 30px;
  }
  .carousel-control .glyphicon-chevron-left,
  .carousel-control .icon-prev {
    margin-left: -10px;
  }
  .carousel-control .glyphicon-chevron-right,
  .carousel-control .icon-next {
    margin-right: -10px;
  }
  .carousel-caption {
    left: 20%;
    right: 20%;
    padding-bottom: 30px;
  }
  .carousel-indicators {
    bottom: 20px;
  }
}
.clearfix:before,
.clearfix:after,
.dl-horizontal dd:before,
.dl-horizontal dd:after,
.container:before,
.container:after,
.container-fluid:before,
.container-fluid:after,
.row:before,
.row:after,
.form-horizontal .form-group:before,
.form-horizontal .form-group:after,
.btn-toolbar:before,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:before,
.btn-group-vertical > .btn-group:after,
.nav:before,
.nav:after,
.navbar:before,
.navbar:after,
.navbar-header:before,
.navbar-header:after,
.navbar-collapse:before,
.navbar-collapse:after,
.pager:before,
.pager:after,
.panel-body:before,
.panel-body:after,
.modal-header:before,
.modal-header:after,
.modal-footer:before,
.modal-footer:after,
.item_buttons:before,
.item_buttons:after {
  content: " ";
  display: table;
}
.clearfix:after,
.dl-horizontal dd:after,
.container:after,
.container-fluid:after,
.row:after,
.form-horizontal .form-group:after,
.btn-toolbar:after,
.btn-group-vertical > .btn-group:after,
.nav:after,
.navbar:after,
.navbar-header:after,
.navbar-collapse:after,
.pager:after,
.panel-body:after,
.modal-header:after,
.modal-footer:after,
.item_buttons:after {
  clear: both;
}
.center-block {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.pull-right {
  float: right !important;
}
.pull-left {
  float: left !important;
}
.hide {
  display: none !important;
}
.show {
  display: block !important;
}
.invisible {
  visibility: hidden;
}
.text-hide {
  font: 0/0 a;
  color: transparent;
  text-shadow: none;
  background-color: transparent;
  border: 0;
}
.hidden {
  display: none !important;
}
.affix {
  position: fixed;
}
@-ms-viewport {
  width: device-width;
}
.visible-xs,
.visible-sm,
.visible-md,
.visible-lg {
  display: none !important;
}
.visible-xs-block,
.visible-xs-inline,
.visible-xs-inline-block,
.visible-sm-block,
.visible-sm-inline,
.visible-sm-inline-block,
.visible-md-block,
.visible-md-inline,
.visible-md-inline-block,
.visible-lg-block,
.visible-lg-inline,
.visible-lg-inline-block {
  display: none !important;
}
@media (max-width: 767px) {
  .visible-xs {
    display: block !important;
  }
  table.visible-xs {
    display: table !important;
  }
  tr.visible-xs {
    display: table-row !important;
  }
  th.visible-xs,
  td.visible-xs {
    display: table-cell !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-block {
    display: block !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline {
    display: inline !important;
  }
}
@media (max-width: 767px) {
  .visible-xs-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm {
    display: block !important;
  }
  table.visible-sm {
    display: table !important;
  }
  tr.visible-sm {
    display: table-row !important;
  }
  th.visible-sm,
  td.visible-sm {
    display: table-cell !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-block {
    display: block !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline {
    display: inline !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .visible-sm-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md {
    display: block !important;
  }
  table.visible-md {
    display: table !important;
  }
  tr.visible-md {
    display: table-row !important;
  }
  th.visible-md,
  td.visible-md {
    display: table-cell !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-block {
    display: block !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline {
    display: inline !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .visible-md-inline-block {
    display: inline-block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg {
    display: block !important;
  }
  table.visible-lg {
    display: table !important;
  }
  tr.visible-lg {
    display: table-row !important;
  }
  th.visible-lg,
  td.visible-lg {
    display: table-cell !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-block {
    display: block !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline {
    display: inline !important;
  }
}
@media (min-width: 1200px) {
  .visible-lg-inline-block {
    display: inline-block !important;
  }
}
@media (max-width: 767px) {
  .hidden-xs {
    display: none !important;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  .hidden-sm {
    display: none !important;
  }
}
@media (min-width: 992px) and (max-width: 1199px) {
  .hidden-md {
    display: none !important;
  }
}
@media (min-width: 1200px) {
  .hidden-lg {
    display: none !important;
  }
}
.visible-print {
  display: none !important;
}
@media print {
  .visible-print {
    display: block !important;
  }
  table.visible-print {
    display: table !important;
  }
  tr.visible-print {
    display: table-row !important;
  }
  th.visible-print,
  td.visible-print {
    display: table-cell !important;
  }
}
.visible-print-block {
  display: none !important;
}
@media print {
  .visible-print-block {
    display: block !important;
  }
}
.visible-print-inline {
  display: none !important;
}
@media print {
  .visible-print-inline {
    display: inline !important;
  }
}
.visible-print-inline-block {
  display: none !important;
}
@media print {
  .visible-print-inline-block {
    display: inline-block !important;
  }
}
@media print {
  .hidden-print {
    display: none !important;
  }
}
/*!
*
* Font Awesome
*
*/
/*!
 *  Font Awesome 4.7.0 by @davegandy - http://fontawesome.io - @fontawesome
 *  License - http://fontawesome.io/license (Font: SIL OFL 1.1, CSS: MIT License)
 */
/* FONT PATH
 * -------------------------- */
@font-face {
  font-family: 'FontAwesome';
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?v=4.7.0');
  src: url('../components/font-awesome/fonts/fontawesome-webfont.eot?#iefix&v=4.7.0') format('embedded-opentype'), url('../components/font-awesome/fonts/fontawesome-webfont.woff2?v=4.7.0') format('woff2'), url('../components/font-awesome/fonts/fontawesome-webfont.woff?v=4.7.0') format('woff'), url('../components/font-awesome/fonts/fontawesome-webfont.ttf?v=4.7.0') format('truetype'), url('../components/font-awesome/fonts/fontawesome-webfont.svg?v=4.7.0#fontawesomeregular') format('svg');
  font-weight: normal;
  font-style: normal;
}
.fa {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
}
/* makes the font 33% larger relative to the icon container */
.fa-lg {
  font-size: 1.33333333em;
  line-height: 0.75em;
  vertical-align: -15%;
}
.fa-2x {
  font-size: 2em;
}
.fa-3x {
  font-size: 3em;
}
.fa-4x {
  font-size: 4em;
}
.fa-5x {
  font-size: 5em;
}
.fa-fw {
  width: 1.28571429em;
  text-align: center;
}
.fa-ul {
  padding-left: 0;
  margin-left: 2.14285714em;
  list-style-type: none;
}
.fa-ul > li {
  position: relative;
}
.fa-li {
  position: absolute;
  left: -2.14285714em;
  width: 2.14285714em;
  top: 0.14285714em;
  text-align: center;
}
.fa-li.fa-lg {
  left: -1.85714286em;
}
.fa-border {
  padding: .2em .25em .15em;
  border: solid 0.08em #eee;
  border-radius: .1em;
}
.fa-pull-left {
  float: left;
}
.fa-pull-right {
  float: right;
}
.fa.fa-pull-left {
  margin-right: .3em;
}
.fa.fa-pull-right {
  margin-left: .3em;
}
/* Deprecated as of 4.4.0 */
.pull-right {
  float: right;
}
.pull-left {
  float: left;
}
.fa.pull-left {
  margin-right: .3em;
}
.fa.pull-right {
  margin-left: .3em;
}
.fa-spin {
  -webkit-animation: fa-spin 2s infinite linear;
  animation: fa-spin 2s infinite linear;
}
.fa-pulse {
  -webkit-animation: fa-spin 1s infinite steps(8);
  animation: fa-spin 1s infinite steps(8);
}
@-webkit-keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
@keyframes fa-spin {
  0% {
    -webkit-transform: rotate(0deg);
    transform: rotate(0deg);
  }
  100% {
    -webkit-transform: rotate(359deg);
    transform: rotate(359deg);
  }
}
.fa-rotate-90 {
  -ms-filter: "progid:DXImageTransform.Microsoft.BasicImage(rotation=1)";
  -webkit-transform: rotate(90deg);
  -ms-transform: rotate(90deg);
  transform: rotate(90deg);
}
.fa-rotate-180 {
  -ms-filter: "progid:DXImageTransform.Microsoft.BasicImage(rotation=2)";
  -webkit-transform: rotate(180deg);
  -ms-transform: rotate(180deg);
  transform: rotate(180deg);
}
.fa-rotate-270 {
  -ms-filter: "progid:DXImageTransform.Microsoft.BasicImage(rotation=3)";
  -webkit-transform: rotate(270deg);
  -ms-transform: rotate(270deg);
  transform: rotate(270deg);
}
.fa-flip-horizontal {
  -ms-filter: "progid:DXImageTransform.Microsoft.BasicImage(rotation=0, mirror=1)";
  -webkit-transform: scale(-1, 1);
  -ms-transform: scale(-1, 1);
  transform: scale(-1, 1);
}
.fa-flip-vertical {
  -ms-filter: "progid:DXImageTransform.Microsoft.BasicImage(rotation=2, mirror=1)";
  -webkit-transform: scale(1, -1);
  -ms-transform: scale(1, -1);
  transform: scale(1, -1);
}
:root .fa-rotate-90,
:root .fa-rotate-180,
:root .fa-rotate-270,
:root .fa-flip-horizontal,
:root .fa-flip-vertical {
  filter: none;
}
.fa-stack {
  position: relative;
  display: inline-block;
  width: 2em;
  height: 2em;
  line-height: 2em;
  vertical-align: middle;
}
.fa-stack-1x,
.fa-stack-2x {
  position: absolute;
  left: 0;
  width: 100%;
  text-align: center;
}
.fa-stack-1x {
  line-height: inherit;
}
.fa-stack-2x {
  font-size: 2em;
}
.fa-inverse {
  color: #fff;
}
/* Font Awesome uses the Unicode Private Use Area (PUA) to ensure screen
   readers do not read off random characters that represent icons */
.fa-glass:before {
  content: "\f000";
}
.fa-music:before {
  content: "\f001";
}
.fa-search:before {
  content: "\f002";
}
.fa-envelope-o:before {
  content: "\f003";
}
.fa-heart:before {
  content: "\f004";
}
.fa-star:before {
  content: "\f005";
}
.fa-star-o:before {
  content: "\f006";
}
.fa-user:before {
  content: "\f007";
}
.fa-film:before {
  content: "\f008";
}
.fa-th-large:before {
  content: "\f009";
}
.fa-th:before {
  content: "\f00a";
}
.fa-th-list:before {
  content: "\f00b";
}
.fa-check:before {
  content: "\f00c";
}
.fa-remove:before,
.fa-close:before,
.fa-times:before {
  content: "\f00d";
}
.fa-search-plus:before {
  content: "\f00e";
}
.fa-search-minus:before {
  content: "\f010";
}
.fa-power-off:before {
  content: "\f011";
}
.fa-signal:before {
  content: "\f012";
}
.fa-gear:before,
.fa-cog:before {
  content: "\f013";
}
.fa-trash-o:before {
  content: "\f014";
}
.fa-home:before {
  content: "\f015";
}
.fa-file-o:before {
  content: "\f016";
}
.fa-clock-o:before {
  content: "\f017";
}
.fa-road:before {
  content: "\f018";
}
.fa-download:before {
  content: "\f019";
}
.fa-arrow-circle-o-down:before {
  content: "\f01a";
}
.fa-arrow-circle-o-up:before {
  content: "\f01b";
}
.fa-inbox:before {
  content: "\f01c";
}
.fa-play-circle-o:before {
  content: "\f01d";
}
.fa-rotate-right:before,
.fa-repeat:before {
  content: "\f01e";
}
.fa-refresh:before {
  content: "\f021";
}
.fa-list-alt:before {
  content: "\f022";
}
.fa-lock:before {
  content: "\f023";
}
.fa-flag:before {
  content: "\f024";
}
.fa-headphones:before {
  content: "\f025";
}
.fa-volume-off:before {
  content: "\f026";
}
.fa-volume-down:before {
  content: "\f027";
}
.fa-volume-up:before {
  content: "\f028";
}
.fa-qrcode:before {
  content: "\f029";
}
.fa-barcode:before {
  content: "\f02a";
}
.fa-tag:before {
  content: "\f02b";
}
.fa-tags:before {
  content: "\f02c";
}
.fa-book:before {
  content: "\f02d";
}
.fa-bookmark:before {
  content: "\f02e";
}
.fa-print:before {
  content: "\f02f";
}
.fa-camera:before {
  content: "\f030";
}
.fa-font:before {
  content: "\f031";
}
.fa-bold:before {
  content: "\f032";
}
.fa-italic:before {
  content: "\f033";
}
.fa-text-height:before {
  content: "\f034";
}
.fa-text-width:before {
  content: "\f035";
}
.fa-align-left:before {
  content: "\f036";
}
.fa-align-center:before {
  content: "\f037";
}
.fa-align-right:before {
  content: "\f038";
}
.fa-align-justify:before {
  content: "\f039";
}
.fa-list:before {
  content: "\f03a";
}
.fa-dedent:before,
.fa-outdent:before {
  content: "\f03b";
}
.fa-indent:before {
  content: "\f03c";
}
.fa-video-camera:before {
  content: "\f03d";
}
.fa-photo:before,
.fa-image:before,
.fa-picture-o:before {
  content: "\f03e";
}
.fa-pencil:before {
  content: "\f040";
}
.fa-map-marker:before {
  content: "\f041";
}
.fa-adjust:before {
  content: "\f042";
}
.fa-tint:before {
  content: "\f043";
}
.fa-edit:before,
.fa-pencil-square-o:before {
  content: "\f044";
}
.fa-share-square-o:before {
  content: "\f045";
}
.fa-check-square-o:before {
  content: "\f046";
}
.fa-arrows:before {
  content: "\f047";
}
.fa-step-backward:before {
  content: "\f048";
}
.fa-fast-backward:before {
  content: "\f049";
}
.fa-backward:before {
  content: "\f04a";
}
.fa-play:before {
  content: "\f04b";
}
.fa-pause:before {
  content: "\f04c";
}
.fa-stop:before {
  content: "\f04d";
}
.fa-forward:before {
  content: "\f04e";
}
.fa-fast-forward:before {
  content: "\f050";
}
.fa-step-forward:before {
  content: "\f051";
}
.fa-eject:before {
  content: "\f052";
}
.fa-chevron-left:before {
  content: "\f053";
}
.fa-chevron-right:before {
  content: "\f054";
}
.fa-plus-circle:before {
  content: "\f055";
}
.fa-minus-circle:before {
  content: "\f056";
}
.fa-times-circle:before {
  content: "\f057";
}
.fa-check-circle:before {
  content: "\f058";
}
.fa-question-circle:before {
  content: "\f059";
}
.fa-info-circle:before {
  content: "\f05a";
}
.fa-crosshairs:before {
  content: "\f05b";
}
.fa-times-circle-o:before {
  content: "\f05c";
}
.fa-check-circle-o:before {
  content: "\f05d";
}
.fa-ban:before {
  content: "\f05e";
}
.fa-arrow-left:before {
  content: "\f060";
}
.fa-arrow-right:before {
  content: "\f061";
}
.fa-arrow-up:before {
  content: "\f062";
}
.fa-arrow-down:before {
  content: "\f063";
}
.fa-mail-forward:before,
.fa-share:before {
  content: "\f064";
}
.fa-expand:before {
  content: "\f065";
}
.fa-compress:before {
  content: "\f066";
}
.fa-plus:before {
  content: "\f067";
}
.fa-minus:before {
  content: "\f068";
}
.fa-asterisk:before {
  content: "\f069";
}
.fa-exclamation-circle:before {
  content: "\f06a";
}
.fa-gift:before {
  content: "\f06b";
}
.fa-leaf:before {
  content: "\f06c";
}
.fa-fire:before {
  content: "\f06d";
}
.fa-eye:before {
  content: "\f06e";
}
.fa-eye-slash:before {
  content: "\f070";
}
.fa-warning:before,
.fa-exclamation-triangle:before {
  content: "\f071";
}
.fa-plane:before {
  content: "\f072";
}
.fa-calendar:before {
  content: "\f073";
}
.fa-random:before {
  content: "\f074";
}
.fa-comment:before {
  content: "\f075";
}
.fa-magnet:before {
  content: "\f076";
}
.fa-chevron-up:before {
  content: "\f077";
}
.fa-chevron-down:before {
  content: "\f078";
}
.fa-retweet:before {
  content: "\f079";
}
.fa-shopping-cart:before {
  content: "\f07a";
}
.fa-folder:before {
  content: "\f07b";
}
.fa-folder-open:before {
  content: "\f07c";
}
.fa-arrows-v:before {
  content: "\f07d";
}
.fa-arrows-h:before {
  content: "\f07e";
}
.fa-bar-chart-o:before,
.fa-bar-chart:before {
  content: "\f080";
}
.fa-twitter-square:before {
  content: "\f081";
}
.fa-facebook-square:before {
  content: "\f082";
}
.fa-camera-retro:before {
  content: "\f083";
}
.fa-key:before {
  content: "\f084";
}
.fa-gears:before,
.fa-cogs:before {
  content: "\f085";
}
.fa-comments:before {
  content: "\f086";
}
.fa-thumbs-o-up:before {
  content: "\f087";
}
.fa-thumbs-o-down:before {
  content: "\f088";
}
.fa-star-half:before {
  content: "\f089";
}
.fa-heart-o:before {
  content: "\f08a";
}
.fa-sign-out:before {
  content: "\f08b";
}
.fa-linkedin-square:before {
  content: "\f08c";
}
.fa-thumb-tack:before {
  content: "\f08d";
}
.fa-external-link:before {
  content: "\f08e";
}
.fa-sign-in:before {
  content: "\f090";
}
.fa-trophy:before {
  content: "\f091";
}
.fa-github-square:before {
  content: "\f092";
}
.fa-upload:before {
  content: "\f093";
}
.fa-lemon-o:before {
  content: "\f094";
}
.fa-phone:before {
  content: "\f095";
}
.fa-square-o:before {
  content: "\f096";
}
.fa-bookmark-o:before {
  content: "\f097";
}
.fa-phone-square:before {
  content: "\f098";
}
.fa-twitter:before {
  content: "\f099";
}
.fa-facebook-f:before,
.fa-facebook:before {
  content: "\f09a";
}
.fa-github:before {
  content: "\f09b";
}
.fa-unlock:before {
  content: "\f09c";
}
.fa-credit-card:before {
  content: "\f09d";
}
.fa-feed:before,
.fa-rss:before {
  content: "\f09e";
}
.fa-hdd-o:before {
  content: "\f0a0";
}
.fa-bullhorn:before {
  content: "\f0a1";
}
.fa-bell:before {
  content: "\f0f3";
}
.fa-certificate:before {
  content: "\f0a3";
}
.fa-hand-o-right:before {
  content: "\f0a4";
}
.fa-hand-o-left:before {
  content: "\f0a5";
}
.fa-hand-o-up:before {
  content: "\f0a6";
}
.fa-hand-o-down:before {
  content: "\f0a7";
}
.fa-arrow-circle-left:before {
  content: "\f0a8";
}
.fa-arrow-circle-right:before {
  content: "\f0a9";
}
.fa-arrow-circle-up:before {
  content: "\f0aa";
}
.fa-arrow-circle-down:before {
  content: "\f0ab";
}
.fa-globe:before {
  content: "\f0ac";
}
.fa-wrench:before {
  content: "\f0ad";
}
.fa-tasks:before {
  content: "\f0ae";
}
.fa-filter:before {
  content: "\f0b0";
}
.fa-briefcase:before {
  content: "\f0b1";
}
.fa-arrows-alt:before {
  content: "\f0b2";
}
.fa-group:before,
.fa-users:before {
  content: "\f0c0";
}
.fa-chain:before,
.fa-link:before {
  content: "\f0c1";
}
.fa-cloud:before {
  content: "\f0c2";
}
.fa-flask:before {
  content: "\f0c3";
}
.fa-cut:before,
.fa-scissors:before {
  content: "\f0c4";
}
.fa-copy:before,
.fa-files-o:before {
  content: "\f0c5";
}
.fa-paperclip:before {
  content: "\f0c6";
}
.fa-save:before,
.fa-floppy-o:before {
  content: "\f0c7";
}
.fa-square:before {
  content: "\f0c8";
}
.fa-navicon:before,
.fa-reorder:before,
.fa-bars:before {
  content: "\f0c9";
}
.fa-list-ul:before {
  content: "\f0ca";
}
.fa-list-ol:before {
  content: "\f0cb";
}
.fa-strikethrough:before {
  content: "\f0cc";
}
.fa-underline:before {
  content: "\f0cd";
}
.fa-table:before {
  content: "\f0ce";
}
.fa-magic:before {
  content: "\f0d0";
}
.fa-truck:before {
  content: "\f0d1";
}
.fa-pinterest:before {
  content: "\f0d2";
}
.fa-pinterest-square:before {
  content: "\f0d3";
}
.fa-google-plus-square:before {
  content: "\f0d4";
}
.fa-google-plus:before {
  content: "\f0d5";
}
.fa-money:before {
  content: "\f0d6";
}
.fa-caret-down:before {
  content: "\f0d7";
}
.fa-caret-up:before {
  content: "\f0d8";
}
.fa-caret-left:before {
  content: "\f0d9";
}
.fa-caret-right:before {
  content: "\f0da";
}
.fa-columns:before {
  content: "\f0db";
}
.fa-unsorted:before,
.fa-sort:before {
  content: "\f0dc";
}
.fa-sort-down:before,
.fa-sort-desc:before {
  content: "\f0dd";
}
.fa-sort-up:before,
.fa-sort-asc:before {
  content: "\f0de";
}
.fa-envelope:before {
  content: "\f0e0";
}
.fa-linkedin:before {
  content: "\f0e1";
}
.fa-rotate-left:before,
.fa-undo:before {
  content: "\f0e2";
}
.fa-legal:before,
.fa-gavel:before {
  content: "\f0e3";
}
.fa-dashboard:before,
.fa-tachometer:before {
  content: "\f0e4";
}
.fa-comment-o:before {
  content: "\f0e5";
}
.fa-comments-o:before {
  content: "\f0e6";
}
.fa-flash:before,
.fa-bolt:before {
  content: "\f0e7";
}
.fa-sitemap:before {
  content: "\f0e8";
}
.fa-umbrella:before {
  content: "\f0e9";
}
.fa-paste:before,
.fa-clipboard:before {
  content: "\f0ea";
}
.fa-lightbulb-o:before {
  content: "\f0eb";
}
.fa-exchange:before {
  content: "\f0ec";
}
.fa-cloud-download:before {
  content: "\f0ed";
}
.fa-cloud-upload:before {
  content: "\f0ee";
}
.fa-user-md:before {
  content: "\f0f0";
}
.fa-stethoscope:before {
  content: "\f0f1";
}
.fa-suitcase:before {
  content: "\f0f2";
}
.fa-bell-o:before {
  content: "\f0a2";
}
.fa-coffee:before {
  content: "\f0f4";
}
.fa-cutlery:before {
  content: "\f0f5";
}
.fa-file-text-o:before {
  content: "\f0f6";
}
.fa-building-o:before {
  content: "\f0f7";
}
.fa-hospital-o:before {
  content: "\f0f8";
}
.fa-ambulance:before {
  content: "\f0f9";
}
.fa-medkit:before {
  content: "\f0fa";
}
.fa-fighter-jet:before {
  content: "\f0fb";
}
.fa-beer:before {
  content: "\f0fc";
}
.fa-h-square:before {
  content: "\f0fd";
}
.fa-plus-square:before {
  content: "\f0fe";
}
.fa-angle-double-left:before {
  content: "\f100";
}
.fa-angle-double-right:before {
  content: "\f101";
}
.fa-angle-double-up:before {
  content: "\f102";
}
.fa-angle-double-down:before {
  content: "\f103";
}
.fa-angle-left:before {
  content: "\f104";
}
.fa-angle-right:before {
  content: "\f105";
}
.fa-angle-up:before {
  content: "\f106";
}
.fa-angle-down:before {
  content: "\f107";
}
.fa-desktop:before {
  content: "\f108";
}
.fa-laptop:before {
  content: "\f109";
}
.fa-tablet:before {
  content: "\f10a";
}
.fa-mobile-phone:before,
.fa-mobile:before {
  content: "\f10b";
}
.fa-circle-o:before {
  content: "\f10c";
}
.fa-quote-left:before {
  content: "\f10d";
}
.fa-quote-right:before {
  content: "\f10e";
}
.fa-spinner:before {
  content: "\f110";
}
.fa-circle:before {
  content: "\f111";
}
.fa-mail-reply:before,
.fa-reply:before {
  content: "\f112";
}
.fa-github-alt:before {
  content: "\f113";
}
.fa-folder-o:before {
  content: "\f114";
}
.fa-folder-open-o:before {
  content: "\f115";
}
.fa-smile-o:before {
  content: "\f118";
}
.fa-frown-o:before {
  content: "\f119";
}
.fa-meh-o:before {
  content: "\f11a";
}
.fa-gamepad:before {
  content: "\f11b";
}
.fa-keyboard-o:before {
  content: "\f11c";
}
.fa-flag-o:before {
  content: "\f11d";
}
.fa-flag-checkered:before {
  content: "\f11e";
}
.fa-terminal:before {
  content: "\f120";
}
.fa-code:before {
  content: "\f121";
}
.fa-mail-reply-all:before,
.fa-reply-all:before {
  content: "\f122";
}
.fa-star-half-empty:before,
.fa-star-half-full:before,
.fa-star-half-o:before {
  content: "\f123";
}
.fa-location-arrow:before {
  content: "\f124";
}
.fa-crop:before {
  content: "\f125";
}
.fa-code-fork:before {
  content: "\f126";
}
.fa-unlink:before,
.fa-chain-broken:before {
  content: "\f127";
}
.fa-question:before {
  content: "\f128";
}
.fa-info:before {
  content: "\f129";
}
.fa-exclamation:before {
  content: "\f12a";
}
.fa-superscript:before {
  content: "\f12b";
}
.fa-subscript:before {
  content: "\f12c";
}
.fa-eraser:before {
  content: "\f12d";
}
.fa-puzzle-piece:before {
  content: "\f12e";
}
.fa-microphone:before {
  content: "\f130";
}
.fa-microphone-slash:before {
  content: "\f131";
}
.fa-shield:before {
  content: "\f132";
}
.fa-calendar-o:before {
  content: "\f133";
}
.fa-fire-extinguisher:before {
  content: "\f134";
}
.fa-rocket:before {
  content: "\f135";
}
.fa-maxcdn:before {
  content: "\f136";
}
.fa-chevron-circle-left:before {
  content: "\f137";
}
.fa-chevron-circle-right:before {
  content: "\f138";
}
.fa-chevron-circle-up:before {
  content: "\f139";
}
.fa-chevron-circle-down:before {
  content: "\f13a";
}
.fa-html5:before {
  content: "\f13b";
}
.fa-css3:before {
  content: "\f13c";
}
.fa-anchor:before {
  content: "\f13d";
}
.fa-unlock-alt:before {
  content: "\f13e";
}
.fa-bullseye:before {
  content: "\f140";
}
.fa-ellipsis-h:before {
  content: "\f141";
}
.fa-ellipsis-v:before {
  content: "\f142";
}
.fa-rss-square:before {
  content: "\f143";
}
.fa-play-circle:before {
  content: "\f144";
}
.fa-ticket:before {
  content: "\f145";
}
.fa-minus-square:before {
  content: "\f146";
}
.fa-minus-square-o:before {
  content: "\f147";
}
.fa-level-up:before {
  content: "\f148";
}
.fa-level-down:before {
  content: "\f149";
}
.fa-check-square:before {
  content: "\f14a";
}
.fa-pencil-square:before {
  content: "\f14b";
}
.fa-external-link-square:before {
  content: "\f14c";
}
.fa-share-square:before {
  content: "\f14d";
}
.fa-compass:before {
  content: "\f14e";
}
.fa-toggle-down:before,
.fa-caret-square-o-down:before {
  content: "\f150";
}
.fa-toggle-up:before,
.fa-caret-square-o-up:before {
  content: "\f151";
}
.fa-toggle-right:before,
.fa-caret-square-o-right:before {
  content: "\f152";
}
.fa-euro:before,
.fa-eur:before {
  content: "\f153";
}
.fa-gbp:before {
  content: "\f154";
}
.fa-dollar:before,
.fa-usd:before {
  content: "\f155";
}
.fa-rupee:before,
.fa-inr:before {
  content: "\f156";
}
.fa-cny:before,
.fa-rmb:before,
.fa-yen:before,
.fa-jpy:before {
  content: "\f157";
}
.fa-ruble:before,
.fa-rouble:before,
.fa-rub:before {
  content: "\f158";
}
.fa-won:before,
.fa-krw:before {
  content: "\f159";
}
.fa-bitcoin:before,
.fa-btc:before {
  content: "\f15a";
}
.fa-file:before {
  content: "\f15b";
}
.fa-file-text:before {
  content: "\f15c";
}
.fa-sort-alpha-asc:before {
  content: "\f15d";
}
.fa-sort-alpha-desc:before {
  content: "\f15e";
}
.fa-sort-amount-asc:before {
  content: "\f160";
}
.fa-sort-amount-desc:before {
  content: "\f161";
}
.fa-sort-numeric-asc:before {
  content: "\f162";
}
.fa-sort-numeric-desc:before {
  content: "\f163";
}
.fa-thumbs-up:before {
  content: "\f164";
}
.fa-thumbs-down:before {
  content: "\f165";
}
.fa-youtube-square:before {
  content: "\f166";
}
.fa-youtube:before {
  content: "\f167";
}
.fa-xing:before {
  content: "\f168";
}
.fa-xing-square:before {
  content: "\f169";
}
.fa-youtube-play:before {
  content: "\f16a";
}
.fa-dropbox:before {
  content: "\f16b";
}
.fa-stack-overflow:before {
  content: "\f16c";
}
.fa-instagram:before {
  content: "\f16d";
}
.fa-flickr:before {
  content: "\f16e";
}
.fa-adn:before {
  content: "\f170";
}
.fa-bitbucket:before {
  content: "\f171";
}
.fa-bitbucket-square:before {
  content: "\f172";
}
.fa-tumblr:before {
  content: "\f173";
}
.fa-tumblr-square:before {
  content: "\f174";
}
.fa-long-arrow-down:before {
  content: "\f175";
}
.fa-long-arrow-up:before {
  content: "\f176";
}
.fa-long-arrow-left:before {
  content: "\f177";
}
.fa-long-arrow-right:before {
  content: "\f178";
}
.fa-apple:before {
  content: "\f179";
}
.fa-windows:before {
  content: "\f17a";
}
.fa-android:before {
  content: "\f17b";
}
.fa-linux:before {
  content: "\f17c";
}
.fa-dribbble:before {
  content: "\f17d";
}
.fa-skype:before {
  content: "\f17e";
}
.fa-foursquare:before {
  content: "\f180";
}
.fa-trello:before {
  content: "\f181";
}
.fa-female:before {
  content: "\f182";
}
.fa-male:before {
  content: "\f183";
}
.fa-gittip:before,
.fa-gratipay:before {
  content: "\f184";
}
.fa-sun-o:before {
  content: "\f185";
}
.fa-moon-o:before {
  content: "\f186";
}
.fa-archive:before {
  content: "\f187";
}
.fa-bug:before {
  content: "\f188";
}
.fa-vk:before {
  content: "\f189";
}
.fa-weibo:before {
  content: "\f18a";
}
.fa-renren:before {
  content: "\f18b";
}
.fa-pagelines:before {
  content: "\f18c";
}
.fa-stack-exchange:before {
  content: "\f18d";
}
.fa-arrow-circle-o-right:before {
  content: "\f18e";
}
.fa-arrow-circle-o-left:before {
  content: "\f190";
}
.fa-toggle-left:before,
.fa-caret-square-o-left:before {
  content: "\f191";
}
.fa-dot-circle-o:before {
  content: "\f192";
}
.fa-wheelchair:before {
  content: "\f193";
}
.fa-vimeo-square:before {
  content: "\f194";
}
.fa-turkish-lira:before,
.fa-try:before {
  content: "\f195";
}
.fa-plus-square-o:before {
  content: "\f196";
}
.fa-space-shuttle:before {
  content: "\f197";
}
.fa-slack:before {
  content: "\f198";
}
.fa-envelope-square:before {
  content: "\f199";
}
.fa-wordpress:before {
  content: "\f19a";
}
.fa-openid:before {
  content: "\f19b";
}
.fa-institution:before,
.fa-bank:before,
.fa-university:before {
  content: "\f19c";
}
.fa-mortar-board:before,
.fa-graduation-cap:before {
  content: "\f19d";
}
.fa-yahoo:before {
  content: "\f19e";
}
.fa-google:before {
  content: "\f1a0";
}
.fa-reddit:before {
  content: "\f1a1";
}
.fa-reddit-square:before {
  content: "\f1a2";
}
.fa-stumbleupon-circle:before {
  content: "\f1a3";
}
.fa-stumbleupon:before {
  content: "\f1a4";
}
.fa-delicious:before {
  content: "\f1a5";
}
.fa-digg:before {
  content: "\f1a6";
}
.fa-pied-piper-pp:before {
  content: "\f1a7";
}
.fa-pied-piper-alt:before {
  content: "\f1a8";
}
.fa-drupal:before {
  content: "\f1a9";
}
.fa-joomla:before {
  content: "\f1aa";
}
.fa-language:before {
  content: "\f1ab";
}
.fa-fax:before {
  content: "\f1ac";
}
.fa-building:before {
  content: "\f1ad";
}
.fa-child:before {
  content: "\f1ae";
}
.fa-paw:before {
  content: "\f1b0";
}
.fa-spoon:before {
  content: "\f1b1";
}
.fa-cube:before {
  content: "\f1b2";
}
.fa-cubes:before {
  content: "\f1b3";
}
.fa-behance:before {
  content: "\f1b4";
}
.fa-behance-square:before {
  content: "\f1b5";
}
.fa-steam:before {
  content: "\f1b6";
}
.fa-steam-square:before {
  content: "\f1b7";
}
.fa-recycle:before {
  content: "\f1b8";
}
.fa-automobile:before,
.fa-car:before {
  content: "\f1b9";
}
.fa-cab:before,
.fa-taxi:before {
  content: "\f1ba";
}
.fa-tree:before {
  content: "\f1bb";
}
.fa-spotify:before {
  content: "\f1bc";
}
.fa-deviantart:before {
  content: "\f1bd";
}
.fa-soundcloud:before {
  content: "\f1be";
}
.fa-database:before {
  content: "\f1c0";
}
.fa-file-pdf-o:before {
  content: "\f1c1";
}
.fa-file-word-o:before {
  content: "\f1c2";
}
.fa-file-excel-o:before {
  content: "\f1c3";
}
.fa-file-powerpoint-o:before {
  content: "\f1c4";
}
.fa-file-photo-o:before,
.fa-file-picture-o:before,
.fa-file-image-o:before {
  content: "\f1c5";
}
.fa-file-zip-o:before,
.fa-file-archive-o:before {
  content: "\f1c6";
}
.fa-file-sound-o:before,
.fa-file-audio-o:before {
  content: "\f1c7";
}
.fa-file-movie-o:before,
.fa-file-video-o:before {
  content: "\f1c8";
}
.fa-file-code-o:before {
  content: "\f1c9";
}
.fa-vine:before {
  content: "\f1ca";
}
.fa-codepen:before {
  content: "\f1cb";
}
.fa-jsfiddle:before {
  content: "\f1cc";
}
.fa-life-bouy:before,
.fa-life-buoy:before,
.fa-life-saver:before,
.fa-support:before,
.fa-life-ring:before {
  content: "\f1cd";
}
.fa-circle-o-notch:before {
  content: "\f1ce";
}
.fa-ra:before,
.fa-resistance:before,
.fa-rebel:before {
  content: "\f1d0";
}
.fa-ge:before,
.fa-empire:before {
  content: "\f1d1";
}
.fa-git-square:before {
  content: "\f1d2";
}
.fa-git:before {
  content: "\f1d3";
}
.fa-y-combinator-square:before,
.fa-yc-square:before,
.fa-hacker-news:before {
  content: "\f1d4";
}
.fa-tencent-weibo:before {
  content: "\f1d5";
}
.fa-qq:before {
  content: "\f1d6";
}
.fa-wechat:before,
.fa-weixin:before {
  content: "\f1d7";
}
.fa-send:before,
.fa-paper-plane:before {
  content: "\f1d8";
}
.fa-send-o:before,
.fa-paper-plane-o:before {
  content: "\f1d9";
}
.fa-history:before {
  content: "\f1da";
}
.fa-circle-thin:before {
  content: "\f1db";
}
.fa-header:before {
  content: "\f1dc";
}
.fa-paragraph:before {
  content: "\f1dd";
}
.fa-sliders:before {
  content: "\f1de";
}
.fa-share-alt:before {
  content: "\f1e0";
}
.fa-share-alt-square:before {
  content: "\f1e1";
}
.fa-bomb:before {
  content: "\f1e2";
}
.fa-soccer-ball-o:before,
.fa-futbol-o:before {
  content: "\f1e3";
}
.fa-tty:before {
  content: "\f1e4";
}
.fa-binoculars:before {
  content: "\f1e5";
}
.fa-plug:before {
  content: "\f1e6";
}
.fa-slideshare:before {
  content: "\f1e7";
}
.fa-twitch:before {
  content: "\f1e8";
}
.fa-yelp:before {
  content: "\f1e9";
}
.fa-newspaper-o:before {
  content: "\f1ea";
}
.fa-wifi:before {
  content: "\f1eb";
}
.fa-calculator:before {
  content: "\f1ec";
}
.fa-paypal:before {
  content: "\f1ed";
}
.fa-google-wallet:before {
  content: "\f1ee";
}
.fa-cc-visa:before {
  content: "\f1f0";
}
.fa-cc-mastercard:before {
  content: "\f1f1";
}
.fa-cc-discover:before {
  content: "\f1f2";
}
.fa-cc-amex:before {
  content: "\f1f3";
}
.fa-cc-paypal:before {
  content: "\f1f4";
}
.fa-cc-stripe:before {
  content: "\f1f5";
}
.fa-bell-slash:before {
  content: "\f1f6";
}
.fa-bell-slash-o:before {
  content: "\f1f7";
}
.fa-trash:before {
  content: "\f1f8";
}
.fa-copyright:before {
  content: "\f1f9";
}
.fa-at:before {
  content: "\f1fa";
}
.fa-eyedropper:before {
  content: "\f1fb";
}
.fa-paint-brush:before {
  content: "\f1fc";
}
.fa-birthday-cake:before {
  content: "\f1fd";
}
.fa-area-chart:before {
  content: "\f1fe";
}
.fa-pie-chart:before {
  content: "\f200";
}
.fa-line-chart:before {
  content: "\f201";
}
.fa-lastfm:before {
  content: "\f202";
}
.fa-lastfm-square:before {
  content: "\f203";
}
.fa-toggle-off:before {
  content: "\f204";
}
.fa-toggle-on:before {
  content: "\f205";
}
.fa-bicycle:before {
  content: "\f206";
}
.fa-bus:before {
  content: "\f207";
}
.fa-ioxhost:before {
  content: "\f208";
}
.fa-angellist:before {
  content: "\f209";
}
.fa-cc:before {
  content: "\f20a";
}
.fa-shekel:before,
.fa-sheqel:before,
.fa-ils:before {
  content: "\f20b";
}
.fa-meanpath:before {
  content: "\f20c";
}
.fa-buysellads:before {
  content: "\f20d";
}
.fa-connectdevelop:before {
  content: "\f20e";
}
.fa-dashcube:before {
  content: "\f210";
}
.fa-forumbee:before {
  content: "\f211";
}
.fa-leanpub:before {
  content: "\f212";
}
.fa-sellsy:before {
  content: "\f213";
}
.fa-shirtsinbulk:before {
  content: "\f214";
}
.fa-simplybuilt:before {
  content: "\f215";
}
.fa-skyatlas:before {
  content: "\f216";
}
.fa-cart-plus:before {
  content: "\f217";
}
.fa-cart-arrow-down:before {
  content: "\f218";
}
.fa-diamond:before {
  content: "\f219";
}
.fa-ship:before {
  content: "\f21a";
}
.fa-user-secret:before {
  content: "\f21b";
}
.fa-motorcycle:before {
  content: "\f21c";
}
.fa-street-view:before {
  content: "\f21d";
}
.fa-heartbeat:before {
  content: "\f21e";
}
.fa-venus:before {
  content: "\f221";
}
.fa-mars:before {
  content: "\f222";
}
.fa-mercury:before {
  content: "\f223";
}
.fa-intersex:before,
.fa-transgender:before {
  content: "\f224";
}
.fa-transgender-alt:before {
  content: "\f225";
}
.fa-venus-double:before {
  content: "\f226";
}
.fa-mars-double:before {
  content: "\f227";
}
.fa-venus-mars:before {
  content: "\f228";
}
.fa-mars-stroke:before {
  content: "\f229";
}
.fa-mars-stroke-v:before {
  content: "\f22a";
}
.fa-mars-stroke-h:before {
  content: "\f22b";
}
.fa-neuter:before {
  content: "\f22c";
}
.fa-genderless:before {
  content: "\f22d";
}
.fa-facebook-official:before {
  content: "\f230";
}
.fa-pinterest-p:before {
  content: "\f231";
}
.fa-whatsapp:before {
  content: "\f232";
}
.fa-server:before {
  content: "\f233";
}
.fa-user-plus:before {
  content: "\f234";
}
.fa-user-times:before {
  content: "\f235";
}
.fa-hotel:before,
.fa-bed:before {
  content: "\f236";
}
.fa-viacoin:before {
  content: "\f237";
}
.fa-train:before {
  content: "\f238";
}
.fa-subway:before {
  content: "\f239";
}
.fa-medium:before {
  content: "\f23a";
}
.fa-yc:before,
.fa-y-combinator:before {
  content: "\f23b";
}
.fa-optin-monster:before {
  content: "\f23c";
}
.fa-opencart:before {
  content: "\f23d";
}
.fa-expeditedssl:before {
  content: "\f23e";
}
.fa-battery-4:before,
.fa-battery:before,
.fa-battery-full:before {
  content: "\f240";
}
.fa-battery-3:before,
.fa-battery-three-quarters:before {
  content: "\f241";
}
.fa-battery-2:before,
.fa-battery-half:before {
  content: "\f242";
}
.fa-battery-1:before,
.fa-battery-quarter:before {
  content: "\f243";
}
.fa-battery-0:before,
.fa-battery-empty:before {
  content: "\f244";
}
.fa-mouse-pointer:before {
  content: "\f245";
}
.fa-i-cursor:before {
  content: "\f246";
}
.fa-object-group:before {
  content: "\f247";
}
.fa-object-ungroup:before {
  content: "\f248";
}
.fa-sticky-note:before {
  content: "\f249";
}
.fa-sticky-note-o:before {
  content: "\f24a";
}
.fa-cc-jcb:before {
  content: "\f24b";
}
.fa-cc-diners-club:before {
  content: "\f24c";
}
.fa-clone:before {
  content: "\f24d";
}
.fa-balance-scale:before {
  content: "\f24e";
}
.fa-hourglass-o:before {
  content: "\f250";
}
.fa-hourglass-1:before,
.fa-hourglass-start:before {
  content: "\f251";
}
.fa-hourglass-2:before,
.fa-hourglass-half:before {
  content: "\f252";
}
.fa-hourglass-3:before,
.fa-hourglass-end:before {
  content: "\f253";
}
.fa-hourglass:before {
  content: "\f254";
}
.fa-hand-grab-o:before,
.fa-hand-rock-o:before {
  content: "\f255";
}
.fa-hand-stop-o:before,
.fa-hand-paper-o:before {
  content: "\f256";
}
.fa-hand-scissors-o:before {
  content: "\f257";
}
.fa-hand-lizard-o:before {
  content: "\f258";
}
.fa-hand-spock-o:before {
  content: "\f259";
}
.fa-hand-pointer-o:before {
  content: "\f25a";
}
.fa-hand-peace-o:before {
  content: "\f25b";
}
.fa-trademark:before {
  content: "\f25c";
}
.fa-registered:before {
  content: "\f25d";
}
.fa-creative-commons:before {
  content: "\f25e";
}
.fa-gg:before {
  content: "\f260";
}
.fa-gg-circle:before {
  content: "\f261";
}
.fa-tripadvisor:before {
  content: "\f262";
}
.fa-odnoklassniki:before {
  content: "\f263";
}
.fa-odnoklassniki-square:before {
  content: "\f264";
}
.fa-get-pocket:before {
  content: "\f265";
}
.fa-wikipedia-w:before {
  content: "\f266";
}
.fa-safari:before {
  content: "\f267";
}
.fa-chrome:before {
  content: "\f268";
}
.fa-firefox:before {
  content: "\f269";
}
.fa-opera:before {
  content: "\f26a";
}
.fa-internet-explorer:before {
  content: "\f26b";
}
.fa-tv:before,
.fa-television:before {
  content: "\f26c";
}
.fa-contao:before {
  content: "\f26d";
}
.fa-500px:before {
  content: "\f26e";
}
.fa-amazon:before {
  content: "\f270";
}
.fa-calendar-plus-o:before {
  content: "\f271";
}
.fa-calendar-minus-o:before {
  content: "\f272";
}
.fa-calendar-times-o:before {
  content: "\f273";
}
.fa-calendar-check-o:before {
  content: "\f274";
}
.fa-industry:before {
  content: "\f275";
}
.fa-map-pin:before {
  content: "\f276";
}
.fa-map-signs:before {
  content: "\f277";
}
.fa-map-o:before {
  content: "\f278";
}
.fa-map:before {
  content: "\f279";
}
.fa-commenting:before {
  content: "\f27a";
}
.fa-commenting-o:before {
  content: "\f27b";
}
.fa-houzz:before {
  content: "\f27c";
}
.fa-vimeo:before {
  content: "\f27d";
}
.fa-black-tie:before {
  content: "\f27e";
}
.fa-fonticons:before {
  content: "\f280";
}
.fa-reddit-alien:before {
  content: "\f281";
}
.fa-edge:before {
  content: "\f282";
}
.fa-credit-card-alt:before {
  content: "\f283";
}
.fa-codiepie:before {
  content: "\f284";
}
.fa-modx:before {
  content: "\f285";
}
.fa-fort-awesome:before {
  content: "\f286";
}
.fa-usb:before {
  content: "\f287";
}
.fa-product-hunt:before {
  content: "\f288";
}
.fa-mixcloud:before {
  content: "\f289";
}
.fa-scribd:before {
  content: "\f28a";
}
.fa-pause-circle:before {
  content: "\f28b";
}
.fa-pause-circle-o:before {
  content: "\f28c";
}
.fa-stop-circle:before {
  content: "\f28d";
}
.fa-stop-circle-o:before {
  content: "\f28e";
}
.fa-shopping-bag:before {
  content: "\f290";
}
.fa-shopping-basket:before {
  content: "\f291";
}
.fa-hashtag:before {
  content: "\f292";
}
.fa-bluetooth:before {
  content: "\f293";
}
.fa-bluetooth-b:before {
  content: "\f294";
}
.fa-percent:before {
  content: "\f295";
}
.fa-gitlab:before {
  content: "\f296";
}
.fa-wpbeginner:before {
  content: "\f297";
}
.fa-wpforms:before {
  content: "\f298";
}
.fa-envira:before {
  content: "\f299";
}
.fa-universal-access:before {
  content: "\f29a";
}
.fa-wheelchair-alt:before {
  content: "\f29b";
}
.fa-question-circle-o:before {
  content: "\f29c";
}
.fa-blind:before {
  content: "\f29d";
}
.fa-audio-description:before {
  content: "\f29e";
}
.fa-volume-control-phone:before {
  content: "\f2a0";
}
.fa-braille:before {
  content: "\f2a1";
}
.fa-assistive-listening-systems:before {
  content: "\f2a2";
}
.fa-asl-interpreting:before,
.fa-american-sign-language-interpreting:before {
  content: "\f2a3";
}
.fa-deafness:before,
.fa-hard-of-hearing:before,
.fa-deaf:before {
  content: "\f2a4";
}
.fa-glide:before {
  content: "\f2a5";
}
.fa-glide-g:before {
  content: "\f2a6";
}
.fa-signing:before,
.fa-sign-language:before {
  content: "\f2a7";
}
.fa-low-vision:before {
  content: "\f2a8";
}
.fa-viadeo:before {
  content: "\f2a9";
}
.fa-viadeo-square:before {
  content: "\f2aa";
}
.fa-snapchat:before {
  content: "\f2ab";
}
.fa-snapchat-ghost:before {
  content: "\f2ac";
}
.fa-snapchat-square:before {
  content: "\f2ad";
}
.fa-pied-piper:before {
  content: "\f2ae";
}
.fa-first-order:before {
  content: "\f2b0";
}
.fa-yoast:before {
  content: "\f2b1";
}
.fa-themeisle:before {
  content: "\f2b2";
}
.fa-google-plus-circle:before,
.fa-google-plus-official:before {
  content: "\f2b3";
}
.fa-fa:before,
.fa-font-awesome:before {
  content: "\f2b4";
}
.fa-handshake-o:before {
  content: "\f2b5";
}
.fa-envelope-open:before {
  content: "\f2b6";
}
.fa-envelope-open-o:before {
  content: "\f2b7";
}
.fa-linode:before {
  content: "\f2b8";
}
.fa-address-book:before {
  content: "\f2b9";
}
.fa-address-book-o:before {
  content: "\f2ba";
}
.fa-vcard:before,
.fa-address-card:before {
  content: "\f2bb";
}
.fa-vcard-o:before,
.fa-address-card-o:before {
  content: "\f2bc";
}
.fa-user-circle:before {
  content: "\f2bd";
}
.fa-user-circle-o:before {
  content: "\f2be";
}
.fa-user-o:before {
  content: "\f2c0";
}
.fa-id-badge:before {
  content: "\f2c1";
}
.fa-drivers-license:before,
.fa-id-card:before {
  content: "\f2c2";
}
.fa-drivers-license-o:before,
.fa-id-card-o:before {
  content: "\f2c3";
}
.fa-quora:before {
  content: "\f2c4";
}
.fa-free-code-camp:before {
  content: "\f2c5";
}
.fa-telegram:before {
  content: "\f2c6";
}
.fa-thermometer-4:before,
.fa-thermometer:before,
.fa-thermometer-full:before {
  content: "\f2c7";
}
.fa-thermometer-3:before,
.fa-thermometer-three-quarters:before {
  content: "\f2c8";
}
.fa-thermometer-2:before,
.fa-thermometer-half:before {
  content: "\f2c9";
}
.fa-thermometer-1:before,
.fa-thermometer-quarter:before {
  content: "\f2ca";
}
.fa-thermometer-0:before,
.fa-thermometer-empty:before {
  content: "\f2cb";
}
.fa-shower:before {
  content: "\f2cc";
}
.fa-bathtub:before,
.fa-s15:before,
.fa-bath:before {
  content: "\f2cd";
}
.fa-podcast:before {
  content: "\f2ce";
}
.fa-window-maximize:before {
  content: "\f2d0";
}
.fa-window-minimize:before {
  content: "\f2d1";
}
.fa-window-restore:before {
  content: "\f2d2";
}
.fa-times-rectangle:before,
.fa-window-close:before {
  content: "\f2d3";
}
.fa-times-rectangle-o:before,
.fa-window-close-o:before {
  content: "\f2d4";
}
.fa-bandcamp:before {
  content: "\f2d5";
}
.fa-grav:before {
  content: "\f2d6";
}
.fa-etsy:before {
  content: "\f2d7";
}
.fa-imdb:before {
  content: "\f2d8";
}
.fa-ravelry:before {
  content: "\f2d9";
}
.fa-eercast:before {
  content: "\f2da";
}
.fa-microchip:before {
  content: "\f2db";
}
.fa-snowflake-o:before {
  content: "\f2dc";
}
.fa-superpowers:before {
  content: "\f2dd";
}
.fa-wpexplorer:before {
  content: "\f2de";
}
.fa-meetup:before {
  content: "\f2e0";
}
.sr-only {
  position: absolute;
  width: 1px;
  height: 1px;
  padding: 0;
  margin: -1px;
  overflow: hidden;
  clip: rect(0, 0, 0, 0);
  border: 0;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
.sr-only-focusable:active,
.sr-only-focusable:focus {
  position: static;
  width: auto;
  height: auto;
  margin: 0;
  overflow: visible;
  clip: auto;
}
/*!
*
* IPython base
*
*/
.modal.fade .modal-dialog {
  -webkit-transform: translate(0, 0);
  -ms-transform: translate(0, 0);
  -o-transform: translate(0, 0);
  transform: translate(0, 0);
}
code {
  color: #000;
}
pre {
  font-size: inherit;
  line-height: inherit;
}
label {
  font-weight: normal;
}
/* Make the page background atleast 100% the height of the view port */
/* Make the page itself atleast 70% the height of the view port */
.border-box-sizing {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.corner-all {
  border-radius: 2px;
}
.no-padding {
  padding: 0px;
}
/* Flexible box model classes */
/* Taken from Alex Russell http://infrequently.org/2009/08/css-3-progress/ */
/* This file is a compatability layer.  It allows the usage of flexible box 
model layouts accross multiple browsers, including older browsers.  The newest,
universal implementation of the flexible box model is used when available (see
`Modern browsers` comments below).  Browsers that are known to implement this 
new spec completely include:

    Firefox 28.0+
    Chrome 29.0+
    Internet Explorer 11+ 
    Opera 17.0+

Browsers not listed, including Safari, are supported via the styling under the
`Old browsers` comments below.
*/
.hbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
.hbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.vbox {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
.vbox > * {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
}
.hbox.reverse,
.vbox.reverse,
.reverse {
  /* Old browsers */
  -webkit-box-direction: reverse;
  -moz-box-direction: reverse;
  box-direction: reverse;
  /* Modern browsers */
  flex-direction: row-reverse;
}
.hbox.box-flex0,
.vbox.box-flex0,
.box-flex0 {
  /* Old browsers */
  -webkit-box-flex: 0;
  -moz-box-flex: 0;
  box-flex: 0;
  /* Modern browsers */
  flex: none;
  width: auto;
}
.hbox.box-flex1,
.vbox.box-flex1,
.box-flex1 {
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex,
.vbox.box-flex,
.box-flex {
  /* Old browsers */
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
.hbox.box-flex2,
.vbox.box-flex2,
.box-flex2 {
  /* Old browsers */
  -webkit-box-flex: 2;
  -moz-box-flex: 2;
  box-flex: 2;
  /* Modern browsers */
  flex: 2;
}
.box-group1 {
  /*  Deprecated */
  -webkit-box-flex-group: 1;
  -moz-box-flex-group: 1;
  box-flex-group: 1;
}
.box-group2 {
  /* Deprecated */
  -webkit-box-flex-group: 2;
  -moz-box-flex-group: 2;
  box-flex-group: 2;
}
.hbox.start,
.vbox.start,
.start {
  /* Old browsers */
  -webkit-box-pack: start;
  -moz-box-pack: start;
  box-pack: start;
  /* Modern browsers */
  justify-content: flex-start;
}
.hbox.end,
.vbox.end,
.end {
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
}
.hbox.center,
.vbox.center,
.center {
  /* Old browsers */
  -webkit-box-pack: center;
  -moz-box-pack: center;
  box-pack: center;
  /* Modern browsers */
  justify-content: center;
}
.hbox.baseline,
.vbox.baseline,
.baseline {
  /* Old browsers */
  -webkit-box-pack: baseline;
  -moz-box-pack: baseline;
  box-pack: baseline;
  /* Modern browsers */
  justify-content: baseline;
}
.hbox.stretch,
.vbox.stretch,
.stretch {
  /* Old browsers */
  -webkit-box-pack: stretch;
  -moz-box-pack: stretch;
  box-pack: stretch;
  /* Modern browsers */
  justify-content: stretch;
}
.hbox.align-start,
.vbox.align-start,
.align-start {
  /* Old browsers */
  -webkit-box-align: start;
  -moz-box-align: start;
  box-align: start;
  /* Modern browsers */
  align-items: flex-start;
}
.hbox.align-end,
.vbox.align-end,
.align-end {
  /* Old browsers */
  -webkit-box-align: end;
  -moz-box-align: end;
  box-align: end;
  /* Modern browsers */
  align-items: flex-end;
}
.hbox.align-center,
.vbox.align-center,
.align-center {
  /* Old browsers */
  -webkit-box-align: center;
  -moz-box-align: center;
  box-align: center;
  /* Modern browsers */
  align-items: center;
}
.hbox.align-baseline,
.vbox.align-baseline,
.align-baseline {
  /* Old browsers */
  -webkit-box-align: baseline;
  -moz-box-align: baseline;
  box-align: baseline;
  /* Modern browsers */
  align-items: baseline;
}
.hbox.align-stretch,
.vbox.align-stretch,
.align-stretch {
  /* Old browsers */
  -webkit-box-align: stretch;
  -moz-box-align: stretch;
  box-align: stretch;
  /* Modern browsers */
  align-items: stretch;
}
div.error {
  margin: 2em;
  text-align: center;
}
div.error > h1 {
  font-size: 500%;
  line-height: normal;
}
div.error > p {
  font-size: 200%;
  line-height: normal;
}
div.traceback-wrapper {
  text-align: left;
  max-width: 800px;
  margin: auto;
}
div.traceback-wrapper pre.traceback {
  max-height: 600px;
  overflow: auto;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
body {
  background-color: #fff;
  /* This makes sure that the body covers the entire window and needs to
       be in a different element than the display: box in wrapper below */
  position: absolute;
  left: 0px;
  right: 0px;
  top: 0px;
  bottom: 0px;
  overflow: visible;
}
body > #header {
  /* Initially hidden to prevent FLOUC */
  display: none;
  background-color: #fff;
  /* Display over codemirror */
  position: relative;
  z-index: 100;
}
body > #header #header-container {
  display: flex;
  flex-direction: row;
  justify-content: space-between;
  padding: 5px;
  padding-bottom: 5px;
  padding-top: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
body > #header .header-bar {
  width: 100%;
  height: 1px;
  background: #e7e7e7;
  margin-bottom: -1px;
}
@media print {
  body > #header {
    display: none !important;
  }
}
#header-spacer {
  width: 100%;
  visibility: hidden;
}
@media print {
  #header-spacer {
    display: none;
  }
}
#ipython_notebook {
  padding-left: 0px;
  padding-top: 1px;
  padding-bottom: 1px;
}
[dir="rtl"] #ipython_notebook {
  margin-right: 10px;
  margin-left: 0;
}
[dir="rtl"] #ipython_notebook.pull-left {
  float: right !important;
  float: right;
}
.flex-spacer {
  flex: 1;
}
#noscript {
  width: auto;
  padding-top: 16px;
  padding-bottom: 16px;
  text-align: center;
  font-size: 22px;
  color: red;
  font-weight: bold;
}
#ipython_notebook img {
  height: 28px;
}
#site {
  width: 100%;
  display: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  overflow: auto;
}
@media print {
  #site {
    height: auto !important;
  }
}
/* Smaller buttons */
.ui-button .ui-button-text {
  padding: 0.2em 0.8em;
  font-size: 77%;
}
input.ui-button {
  padding: 0.3em 0.9em;
}
span#kernel_logo_widget {
  margin: 0 10px;
}
span#login_widget {
  float: right;
}
[dir="rtl"] span#login_widget {
  float: left;
}
span#login_widget > .button,
#logout {
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button:focus,
#logout:focus,
span#login_widget > .button.focus,
#logout.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
span#login_widget > .button:hover,
#logout:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
span#login_widget > .button:active:hover,
#logout:active:hover,
span#login_widget > .button.active:hover,
#logout.active:hover,
.open > .dropdown-togglespan#login_widget > .button:hover,
.open > .dropdown-toggle#logout:hover,
span#login_widget > .button:active:focus,
#logout:active:focus,
span#login_widget > .button.active:focus,
#logout.active:focus,
.open > .dropdown-togglespan#login_widget > .button:focus,
.open > .dropdown-toggle#logout:focus,
span#login_widget > .button:active.focus,
#logout:active.focus,
span#login_widget > .button.active.focus,
#logout.active.focus,
.open > .dropdown-togglespan#login_widget > .button.focus,
.open > .dropdown-toggle#logout.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
span#login_widget > .button:active,
#logout:active,
span#login_widget > .button.active,
#logout.active,
.open > .dropdown-togglespan#login_widget > .button,
.open > .dropdown-toggle#logout {
  background-image: none;
}
span#login_widget > .button.disabled:hover,
#logout.disabled:hover,
span#login_widget > .button[disabled]:hover,
#logout[disabled]:hover,
fieldset[disabled] span#login_widget > .button:hover,
fieldset[disabled] #logout:hover,
span#login_widget > .button.disabled:focus,
#logout.disabled:focus,
span#login_widget > .button[disabled]:focus,
#logout[disabled]:focus,
fieldset[disabled] span#login_widget > .button:focus,
fieldset[disabled] #logout:focus,
span#login_widget > .button.disabled.focus,
#logout.disabled.focus,
span#login_widget > .button[disabled].focus,
#logout[disabled].focus,
fieldset[disabled] span#login_widget > .button.focus,
fieldset[disabled] #logout.focus {
  background-color: #fff;
  border-color: #ccc;
}
span#login_widget > .button .badge,
#logout .badge {
  color: #fff;
  background-color: #333;
}
.nav-header {
  text-transform: none;
}
#header > span {
  margin-top: 10px;
}
.modal_stretch .modal-dialog {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  min-height: 80vh;
}
.modal_stretch .modal-dialog .modal-body {
  max-height: calc(100vh - 200px);
  overflow: auto;
  flex: 1;
}
.modal-header {
  cursor: move;
}
@media (min-width: 768px) {
  .modal .modal-dialog {
    width: 700px;
  }
}
@media (min-width: 768px) {
  select.form-control {
    margin-left: 12px;
    margin-right: 12px;
  }
}
/*!
*
* IPython auth
*
*/
.center-nav {
  display: inline-block;
  margin-bottom: -4px;
}
[dir="rtl"] .center-nav form.pull-left {
  float: right !important;
  float: right;
}
[dir="rtl"] .center-nav .navbar-text {
  float: right;
}
[dir="rtl"] .navbar-inner {
  text-align: right;
}
[dir="rtl"] div.text-left {
  text-align: right;
}
/*!
*
* IPython tree view
*
*/
/* We need an invisible input field on top of the sentense*/
/* "Drag file onto the list ..." */
.alternate_upload {
  background-color: none;
  display: inline;
}
.alternate_upload.form {
  padding: 0;
  margin: 0;
}
.alternate_upload input.fileinput {
  position: absolute;
  display: block;
  width: 100%;
  height: 100%;
  overflow: hidden;
  cursor: pointer;
  opacity: 0;
  z-index: 2;
}
.alternate_upload .btn-xs > input.fileinput {
  margin: -1px -5px;
}
.alternate_upload .btn-upload {
  position: relative;
  height: 22px;
}
::-webkit-file-upload-button {
  cursor: pointer;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
ul#tabs {
  margin-bottom: 4px;
}
ul#tabs a {
  padding-top: 6px;
  padding-bottom: 4px;
}
[dir="rtl"] ul#tabs.nav-tabs > li {
  float: right;
}
[dir="rtl"] ul#tabs.nav.nav-tabs {
  padding-right: 0;
}
ul.breadcrumb a:focus,
ul.breadcrumb a:hover {
  text-decoration: none;
}
ul.breadcrumb i.icon-home {
  font-size: 16px;
  margin-right: 4px;
}
ul.breadcrumb span {
  color: #5e5e5e;
}
.list_toolbar {
  padding: 4px 0 4px 0;
  vertical-align: middle;
}
.list_toolbar .tree-buttons {
  padding-top: 1px;
}
[dir="rtl"] .list_toolbar .tree-buttons .pull-right {
  float: left !important;
  float: left;
}
[dir="rtl"] .list_toolbar .col-sm-4,
[dir="rtl"] .list_toolbar .col-sm-8 {
  float: right;
}
.dynamic-buttons {
  padding-top: 3px;
  display: inline-block;
}
.list_toolbar [class*="span"] {
  min-height: 24px;
}
.list_header {
  font-weight: bold;
  background-color: #EEE;
}
.list_placeholder {
  font-weight: bold;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
}
.list_container {
  margin-top: 4px;
  margin-bottom: 20px;
  border: 1px solid #ddd;
  border-radius: 2px;
}
.list_container > div {
  border-bottom: 1px solid #ddd;
}
.list_container > div:hover .list-item {
  background-color: red;
}
.list_container > div:last-child {
  border: none;
}
.list_item:hover .list_item {
  background-color: #ddd;
}
.list_item a {
  text-decoration: none;
}
.list_item:hover {
  background-color: #fafafa;
}
.list_header > div,
.list_item > div {
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
.list_header > div input,
.list_item > div input {
  margin-right: 7px;
  margin-left: 14px;
  vertical-align: text-bottom;
  line-height: 22px;
  position: relative;
  top: -1px;
}
.list_header > div .item_link,
.list_item > div .item_link {
  margin-left: -1px;
  vertical-align: baseline;
  line-height: 22px;
}
[dir="rtl"] .list_item > div input {
  margin-right: 0;
}
.new-file input[type=checkbox] {
  visibility: hidden;
}
.item_name {
  line-height: 22px;
  height: 24px;
}
.item_icon {
  font-size: 14px;
  color: #5e5e5e;
  margin-right: 7px;
  margin-left: 7px;
  line-height: 22px;
  vertical-align: baseline;
}
.item_modified {
  margin-right: 7px;
  margin-left: 7px;
}
[dir="rtl"] .item_modified.pull-right {
  float: left !important;
  float: left;
}
.item_buttons {
  line-height: 1em;
  margin-left: -5px;
}
.item_buttons .btn,
.item_buttons .btn-group,
.item_buttons .input-group {
  float: left;
}
.item_buttons > .btn,
.item_buttons > .btn-group,
.item_buttons > .input-group {
  margin-left: 5px;
}
.item_buttons .btn {
  min-width: 13ex;
}
.item_buttons .running-indicator {
  padding-top: 4px;
  color: #5cb85c;
}
.item_buttons .kernel-name {
  padding-top: 4px;
  color: #5bc0de;
  margin-right: 7px;
  float: left;
}
[dir="rtl"] .item_buttons.pull-right {
  float: left !important;
  float: left;
}
[dir="rtl"] .item_buttons .kernel-name {
  margin-left: 7px;
  float: right;
}
.toolbar_info {
  height: 24px;
  line-height: 24px;
}
.list_item input:not([type=checkbox]) {
  padding-top: 3px;
  padding-bottom: 3px;
  height: 22px;
  line-height: 14px;
  margin: 0px;
}
.highlight_text {
  color: blue;
}
#project_name {
  display: inline-block;
  padding-left: 7px;
  margin-left: -2px;
}
#project_name > .breadcrumb {
  padding: 0px;
  margin-bottom: 0px;
  background-color: transparent;
  font-weight: bold;
}
.sort_button {
  display: inline-block;
  padding-left: 7px;
}
[dir="rtl"] .sort_button.pull-right {
  float: left !important;
  float: left;
}
#tree-selector {
  padding-right: 0px;
}
#button-select-all {
  min-width: 50px;
}
[dir="rtl"] #button-select-all.btn {
  float: right ;
}
#select-all {
  margin-left: 7px;
  margin-right: 2px;
  margin-top: 2px;
  height: 16px;
}
[dir="rtl"] #select-all.pull-left {
  float: right !important;
  float: right;
}
.menu_icon {
  margin-right: 2px;
}
.tab-content .row {
  margin-left: 0px;
  margin-right: 0px;
}
.folder_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f114";
}
.folder_icon:before.fa-pull-left {
  margin-right: .3em;
}
.folder_icon:before.fa-pull-right {
  margin-left: .3em;
}
.folder_icon:before.pull-left {
  margin-right: .3em;
}
.folder_icon:before.pull-right {
  margin-left: .3em;
}
.notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
}
.notebook_icon:before.fa-pull-left {
  margin-right: .3em;
}
.notebook_icon:before.fa-pull-right {
  margin-left: .3em;
}
.notebook_icon:before.pull-left {
  margin-right: .3em;
}
.notebook_icon:before.pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f02d";
  position: relative;
  top: -1px;
  color: #5cb85c;
}
.running_notebook_icon:before.fa-pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.fa-pull-right {
  margin-left: .3em;
}
.running_notebook_icon:before.pull-left {
  margin-right: .3em;
}
.running_notebook_icon:before.pull-right {
  margin-left: .3em;
}
.file_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f016";
  position: relative;
  top: -2px;
}
.file_icon:before.fa-pull-left {
  margin-right: .3em;
}
.file_icon:before.fa-pull-right {
  margin-left: .3em;
}
.file_icon:before.pull-left {
  margin-right: .3em;
}
.file_icon:before.pull-right {
  margin-left: .3em;
}
#notebook_toolbar .pull-right {
  padding-top: 0px;
  margin-right: -1px;
}
ul#new-menu {
  left: auto;
  right: 0;
}
#new-menu .dropdown-header {
  font-size: 10px;
  border-bottom: 1px solid #e5e5e5;
  padding: 0 0 3px;
  margin: -3px 20px 0;
}
.kernel-menu-icon {
  padding-right: 12px;
  width: 24px;
  content: "\f096";
}
.kernel-menu-icon:before {
  content: "\f096";
}
.kernel-menu-icon-current:before {
  content: "\f00c";
}
#tab_content {
  padding-top: 20px;
}
#running .panel-group .panel {
  margin-top: 3px;
  margin-bottom: 1em;
}
#running .panel-group .panel .panel-heading {
  background-color: #EEE;
  padding-top: 4px;
  padding-bottom: 4px;
  padding-left: 7px;
  padding-right: 7px;
  line-height: 22px;
}
#running .panel-group .panel .panel-heading a:focus,
#running .panel-group .panel .panel-heading a:hover {
  text-decoration: none;
}
#running .panel-group .panel .panel-body {
  padding: 0px;
}
#running .panel-group .panel .panel-body .list_container {
  margin-top: 0px;
  margin-bottom: 0px;
  border: 0px;
  border-radius: 0px;
}
#running .panel-group .panel .panel-body .list_container .list_item {
  border-bottom: 1px solid #ddd;
}
#running .panel-group .panel .panel-body .list_container .list_item:last-child {
  border-bottom: 0px;
}
.delete-button {
  display: none;
}
.duplicate-button {
  display: none;
}
.rename-button {
  display: none;
}
.move-button {
  display: none;
}
.download-button {
  display: none;
}
.shutdown-button {
  display: none;
}
.dynamic-instructions {
  display: inline-block;
  padding-top: 4px;
}
/*!
*
* IPython text editor webapp
*
*/
.selected-keymap i.fa {
  padding: 0px 5px;
}
.selected-keymap i.fa:before {
  content: "\f00c";
}
#mode-menu {
  overflow: auto;
  max-height: 20em;
}
.edit_app #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.edit_app #menubar .navbar {
  /* Use a negative 1 bottom margin, so the border overlaps the border of the
    header */
  margin-bottom: -1px;
}
.dirty-indicator {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator.fa-pull-left {
  margin-right: .3em;
}
.dirty-indicator.fa-pull-right {
  margin-left: .3em;
}
.dirty-indicator.pull-left {
  margin-right: .3em;
}
.dirty-indicator.pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-dirty.fa-pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.fa-pull-right {
  margin-left: .3em;
}
.dirty-indicator-dirty.pull-left {
  margin-right: .3em;
}
.dirty-indicator-dirty.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  width: 20px;
}
.dirty-indicator-clean.fa-pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.fa-pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean.pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f00c";
}
.dirty-indicator-clean:before.fa-pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.fa-pull-right {
  margin-left: .3em;
}
.dirty-indicator-clean:before.pull-left {
  margin-right: .3em;
}
.dirty-indicator-clean:before.pull-right {
  margin-left: .3em;
}
#filename {
  font-size: 16pt;
  display: table;
  padding: 0px 5px;
}
#current-mode {
  padding-left: 5px;
  padding-right: 5px;
}
#texteditor-backdrop {
  padding-top: 20px;
  padding-bottom: 20px;
}
@media not print {
  #texteditor-backdrop {
    background-color: #EEE;
  }
}
@media print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container .CodeMirror-gutter,
  #texteditor-backdrop #texteditor-container .CodeMirror-gutters {
    background-color: #fff;
  }
}
@media not print {
  #texteditor-backdrop #texteditor-container {
    padding: 0px;
    background-color: #fff;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
.CodeMirror-dialog {
  background-color: #fff;
}
/*!
*
* IPython notebook
*
*/
/* CSS font colors for translated ANSI escape sequences */
/* The color values are a mix of
   http://www.xcolors.net/dl/baskerville-ivorylight and
   http://www.xcolors.net/dl/euphrasia */
.ansi-black-fg {
  color: #3E424D;
}
.ansi-black-bg {
  background-color: #3E424D;
}
.ansi-black-intense-fg {
  color: #282C36;
}
.ansi-black-intense-bg {
  background-color: #282C36;
}
.ansi-red-fg {
  color: #E75C58;
}
.ansi-red-bg {
  background-color: #E75C58;
}
.ansi-red-intense-fg {
  color: #B22B31;
}
.ansi-red-intense-bg {
  background-color: #B22B31;
}
.ansi-green-fg {
  color: #00A250;
}
.ansi-green-bg {
  background-color: #00A250;
}
.ansi-green-intense-fg {
  color: #007427;
}
.ansi-green-intense-bg {
  background-color: #007427;
}
.ansi-yellow-fg {
  color: #DDB62B;
}
.ansi-yellow-bg {
  background-color: #DDB62B;
}
.ansi-yellow-intense-fg {
  color: #B27D12;
}
.ansi-yellow-intense-bg {
  background-color: #B27D12;
}
.ansi-blue-fg {
  color: #208FFB;
}
.ansi-blue-bg {
  background-color: #208FFB;
}
.ansi-blue-intense-fg {
  color: #0065CA;
}
.ansi-blue-intense-bg {
  background-color: #0065CA;
}
.ansi-magenta-fg {
  color: #D160C4;
}
.ansi-magenta-bg {
  background-color: #D160C4;
}
.ansi-magenta-intense-fg {
  color: #A03196;
}
.ansi-magenta-intense-bg {
  background-color: #A03196;
}
.ansi-cyan-fg {
  color: #60C6C8;
}
.ansi-cyan-bg {
  background-color: #60C6C8;
}
.ansi-cyan-intense-fg {
  color: #258F8F;
}
.ansi-cyan-intense-bg {
  background-color: #258F8F;
}
.ansi-white-fg {
  color: #C5C1B4;
}
.ansi-white-bg {
  background-color: #C5C1B4;
}
.ansi-white-intense-fg {
  color: #A1A6B2;
}
.ansi-white-intense-bg {
  background-color: #A1A6B2;
}
.ansi-default-inverse-fg {
  color: #FFFFFF;
}
.ansi-default-inverse-bg {
  background-color: #000000;
}
.ansi-bold {
  font-weight: bold;
}
.ansi-underline {
  text-decoration: underline;
}
/* The following styles are deprecated an will be removed in a future version */
.ansibold {
  font-weight: bold;
}
.ansi-inverse {
  outline: 0.5px dotted;
}
/* use dark versions for foreground, to improve visibility */
.ansiblack {
  color: black;
}
.ansired {
  color: darkred;
}
.ansigreen {
  color: darkgreen;
}
.ansiyellow {
  color: #c4a000;
}
.ansiblue {
  color: darkblue;
}
.ansipurple {
  color: darkviolet;
}
.ansicyan {
  color: steelblue;
}
.ansigray {
  color: gray;
}
/* and light for background, for the same reason */
.ansibgblack {
  background-color: black;
}
.ansibgred {
  background-color: red;
}
.ansibggreen {
  background-color: green;
}
.ansibgyellow {
  background-color: yellow;
}
.ansibgblue {
  background-color: blue;
}
.ansibgpurple {
  background-color: magenta;
}
.ansibgcyan {
  background-color: cyan;
}
.ansibggray {
  background-color: gray;
}
div.cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  border-radius: 2px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  border-width: 1px;
  border-style: solid;
  border-color: transparent;
  width: 100%;
  padding: 5px;
  /* This acts as a spacer between cells, that is outside the border */
  margin: 0px;
  outline: none;
  position: relative;
  overflow: visible;
}
div.cell:before {
  position: absolute;
  display: block;
  top: -1px;
  left: -1px;
  width: 5px;
  height: calc(100% +  2px);
  content: '';
  background: transparent;
}
div.cell.jupyter-soft-selected {
  border-left-color: #E3F2FD;
  border-left-width: 1px;
  padding-left: 5px;
  border-right-color: #E3F2FD;
  border-right-width: 1px;
  background: #E3F2FD;
}
@media print {
  div.cell.jupyter-soft-selected {
    border-color: transparent;
  }
}
div.cell.selected,
div.cell.selected.jupyter-soft-selected {
  border-color: #ababab;
}
div.cell.selected:before,
div.cell.selected.jupyter-soft-selected:before {
  position: absolute;
  display: block;
  top: -1px;
  left: -1px;
  width: 5px;
  height: calc(100% +  2px);
  content: '';
  background: #42A5F5;
}
@media print {
  div.cell.selected,
  div.cell.selected.jupyter-soft-selected {
    border-color: transparent;
  }
}
.edit_mode div.cell.selected {
  border-color: #66BB6A;
}
.edit_mode div.cell.selected:before {
  position: absolute;
  display: block;
  top: -1px;
  left: -1px;
  width: 5px;
  height: calc(100% +  2px);
  content: '';
  background: #66BB6A;
}
@media print {
  .edit_mode div.cell.selected {
    border-color: transparent;
  }
}
.prompt {
  /* This needs to be wide enough for 3 digit prompt numbers: In[100]: */
  min-width: 14ex;
  /* This padding is tuned to match the padding on the CodeMirror editor. */
  padding: 0.4em;
  margin: 0px;
  font-family: monospace;
  text-align: right;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
  /* Don't highlight prompt number selection */
  -webkit-touch-callout: none;
  -webkit-user-select: none;
  -khtml-user-select: none;
  -moz-user-select: none;
  -ms-user-select: none;
  user-select: none;
  /* Use default cursor */
  cursor: default;
}
@media (max-width: 540px) {
  .prompt {
    text-align: left;
  }
}
div.inner_cell {
  min-width: 0;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_area {
  border: 1px solid #cfcfcf;
  border-radius: 2px;
  background: #f7f7f7;
  line-height: 1.21429em;
}
/* This is needed so that empty prompt areas can collapse to zero height when there
   is no content in the output_subarea and the prompt. The main purpose of this is
   to make sure that empty JavaScript output_subareas have no height. */
div.prompt:empty {
  padding-top: 0;
  padding-bottom: 0;
}
div.unrecognized_cell {
  padding: 5px 5px 5px 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.unrecognized_cell .inner_cell {
  border-radius: 2px;
  padding: 5px;
  font-weight: bold;
  color: red;
  border: 1px solid #cfcfcf;
  background: #eaeaea;
}
div.unrecognized_cell .inner_cell a {
  color: inherit;
  text-decoration: none;
}
div.unrecognized_cell .inner_cell a:hover {
  color: inherit;
  text-decoration: none;
}
@media (max-width: 540px) {
  div.unrecognized_cell > div.prompt {
    display: none;
  }
}
div.code_cell {
  /* avoid page breaking on code cells when printing */
}
@media print {
  div.code_cell {
    page-break-inside: avoid;
  }
}
/* any special styling for code cells that are currently running goes here */
div.input {
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.input {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
/* input_area and input_prompt must match in top border and margin for alignment */
div.input_prompt {
  color: #303F9F;
  border-top: 1px solid transparent;
}
div.input_area > div.highlight {
  margin: 0.4em;
  border: none;
  padding: 0px;
  background-color: transparent;
}
div.input_area > div.highlight > pre {
  margin: 0px;
  border: none;
  padding: 0px;
  background-color: transparent;
}
/* The following gets added to the <head> if it is detected that the user has a
 * monospace font with inconsistent normal/bold/italic height.  See
 * notebookmain.js.  Such fonts will have keywords vertically offset with
 * respect to the rest of the text.  The user should select a better font.
 * See: https://github.com/ipython/ipython/issues/1503
 *
 * .CodeMirror span {
 *      vertical-align: bottom;
 * }
 */
.CodeMirror {
  line-height: 1.21429em;
  /* Changed from 1em to our global default */
  font-size: 14px;
  height: auto;
  /* Changed to auto to autogrow */
  background: none;
  /* Changed from white to allow our bg to show through */
}
.CodeMirror-scroll {
  /*  The CodeMirror docs are a bit fuzzy on if overflow-y should be hidden or visible.*/
  /*  We have found that if it is visible, vertical scrollbars appear with font size changes.*/
  overflow-y: hidden;
  overflow-x: auto;
}
.CodeMirror-lines {
  /* In CM2, this used to be 0.4em, but in CM3 it went to 4px. We need the em value because */
  /* we have set a different line-height and want this to scale with that. */
  /* Note that this should set vertical padding only, since CodeMirror assumes
       that horizontal padding will be set on CodeMirror pre */
  padding: 0.4em 0;
}
.CodeMirror-linenumber {
  padding: 0 8px 0 4px;
}
.CodeMirror-gutters {
  border-bottom-left-radius: 2px;
  border-top-left-radius: 2px;
}
.CodeMirror pre {
  /* In CM3 this went to 4px from 0 in CM2. This sets horizontal padding only,
    use .CodeMirror-lines for vertical */
  padding: 0 0.4em;
  border: 0;
  border-radius: 0;
}
.CodeMirror-cursor {
  border-left: 1.4px solid black;
}
@media screen and (min-width: 2138px) and (max-width: 4319px) {
  .CodeMirror-cursor {
    border-left: 2px solid black;
  }
}
@media screen and (min-width: 4320px) {
  .CodeMirror-cursor {
    border-left: 4px solid black;
  }
}
/*

Original style from softwaremaniacs.org (c) Ivan Sagalaev <Maniac@SoftwareManiacs.Org>
Adapted from GitHub theme

*/
.highlight-base {
  color: #000;
}
.highlight-variable {
  color: #000;
}
.highlight-variable-2 {
  color: #1a1a1a;
}
.highlight-variable-3 {
  color: #333333;
}
.highlight-string {
  color: #BA2121;
}
.highlight-comment {
  color: #408080;
  font-style: italic;
}
.highlight-number {
  color: #080;
}
.highlight-atom {
  color: #88F;
}
.highlight-keyword {
  color: #008000;
  font-weight: bold;
}
.highlight-builtin {
  color: #008000;
}
.highlight-error {
  color: #f00;
}
.highlight-operator {
  color: #AA22FF;
  font-weight: bold;
}
.highlight-meta {
  color: #AA22FF;
}
/* previously not defined, copying from default codemirror */
.highlight-def {
  color: #00f;
}
.highlight-string-2 {
  color: #f50;
}
.highlight-qualifier {
  color: #555;
}
.highlight-bracket {
  color: #997;
}
.highlight-tag {
  color: #170;
}
.highlight-attribute {
  color: #00c;
}
.highlight-header {
  color: blue;
}
.highlight-quote {
  color: #090;
}
.highlight-link {
  color: #00c;
}
/* apply the same style to codemirror */
.cm-s-ipython span.cm-keyword {
  color: #008000;
  font-weight: bold;
}
.cm-s-ipython span.cm-atom {
  color: #88F;
}
.cm-s-ipython span.cm-number {
  color: #080;
}
.cm-s-ipython span.cm-def {
  color: #00f;
}
.cm-s-ipython span.cm-variable {
  color: #000;
}
.cm-s-ipython span.cm-operator {
  color: #AA22FF;
  font-weight: bold;
}
.cm-s-ipython span.cm-variable-2 {
  color: #1a1a1a;
}
.cm-s-ipython span.cm-variable-3 {
  color: #333333;
}
.cm-s-ipython span.cm-comment {
  color: #408080;
  font-style: italic;
}
.cm-s-ipython span.cm-string {
  color: #BA2121;
}
.cm-s-ipython span.cm-string-2 {
  color: #f50;
}
.cm-s-ipython span.cm-meta {
  color: #AA22FF;
}
.cm-s-ipython span.cm-qualifier {
  color: #555;
}
.cm-s-ipython span.cm-builtin {
  color: #008000;
}
.cm-s-ipython span.cm-bracket {
  color: #997;
}
.cm-s-ipython span.cm-tag {
  color: #170;
}
.cm-s-ipython span.cm-attribute {
  color: #00c;
}
.cm-s-ipython span.cm-header {
  color: blue;
}
.cm-s-ipython span.cm-quote {
  color: #090;
}
.cm-s-ipython span.cm-link {
  color: #00c;
}
.cm-s-ipython span.cm-error {
  color: #f00;
}
.cm-s-ipython span.cm-tab {
  background: url(data:image/png;base64,iVBORw0KGgoAAAANSUhEUgAAADAAAAAMCAYAAAAkuj5RAAAAAXNSR0IArs4c6QAAAGFJREFUSMft1LsRQFAQheHPowAKoACx3IgEKtaEHujDjORSgWTH/ZOdnZOcM/sgk/kFFWY0qV8foQwS4MKBCS3qR6ixBJvElOobYAtivseIE120FaowJPN75GMu8j/LfMwNjh4HUpwg4LUAAAAASUVORK5CYII=);
  background-position: right;
  background-repeat: no-repeat;
}
div.output_wrapper {
  /* this position must be relative to enable descendents to be absolute within it */
  position: relative;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
  z-index: 1;
}
/* class for the output area when it should be height-limited */
div.output_scroll {
  /* ideally, this would be max-height, but FF barfs all over that */
  height: 24em;
  /* FF needs this *and the wrapper* to specify full width, or it will shrinkwrap */
  width: 100%;
  overflow: auto;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  box-shadow: inset 0 2px 8px rgba(0, 0, 0, 0.8);
  display: block;
}
/* output div while it is collapsed */
div.output_collapsed {
  margin: 0px;
  padding: 0px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
div.out_prompt_overlay {
  height: 100%;
  padding: 0px 0.4em;
  position: absolute;
  border-radius: 2px;
}
div.out_prompt_overlay:hover {
  /* use inner shadow to get border that is computed the same on WebKit/FF */
  -webkit-box-shadow: inset 0 0 1px #000;
  box-shadow: inset 0 0 1px #000;
  background: rgba(240, 240, 240, 0.5);
}
div.output_prompt {
  color: #D84315;
}
/* This class is the outer container of all output sections. */
div.output_area {
  padding: 0px;
  page-break-inside: avoid;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
div.output_area .MathJax_Display {
  text-align: left !important;
}
div.output_area .rendered_html table {
  margin-left: 0;
  margin-right: 0;
}
div.output_area .rendered_html img {
  margin-left: 0;
  margin-right: 0;
}
div.output_area img,
div.output_area svg {
  max-width: 100%;
  height: auto;
}
div.output_area img.unconfined,
div.output_area svg.unconfined {
  max-width: none;
}
div.output_area .mglyph > img {
  max-width: none;
}
/* This is needed to protect the pre formating from global settings such
   as that of bootstrap */
.output {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: vertical;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: vertical;
  -moz-box-align: stretch;
  display: box;
  box-orient: vertical;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: column;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.output_area {
    /* Old browsers */
    display: -webkit-box;
    -webkit-box-orient: vertical;
    -webkit-box-align: stretch;
    display: -moz-box;
    -moz-box-orient: vertical;
    -moz-box-align: stretch;
    display: box;
    box-orient: vertical;
    box-align: stretch;
    /* Modern browsers */
    display: flex;
    flex-direction: column;
    align-items: stretch;
  }
}
div.output_area pre {
  margin: 0;
  padding: 1px 0 1px 0;
  border: 0;
  vertical-align: baseline;
  color: black;
  background-color: transparent;
  border-radius: 0;
}
/* This class is for the output subarea inside the output_area and after
   the prompt div. */
div.output_subarea {
  overflow-x: auto;
  padding: 0.4em;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
  max-width: calc(100% - 14ex);
}
div.output_scroll div.output_subarea {
  overflow-x: visible;
}
/* The rest of the output_* classes are for special styling of the different
   output types */
/* all text output has this class: */
div.output_text {
  text-align: left;
  color: #000;
  /* This has to match that of the the CodeMirror class line-height below */
  line-height: 1.21429em;
}
/* stdout/stderr are 'text' as well as 'stream', but execute_result/error are *not* streams */
div.output_stderr {
  background: #fdd;
  /* very light red background for stderr */
}
div.output_latex {
  text-align: left;
}
/* Empty output_javascript divs should have no height */
div.output_javascript:empty {
  padding: 0;
}
.js-error {
  color: darkred;
}
/* raw_input styles */
div.raw_input_container {
  line-height: 1.21429em;
  padding-top: 5px;
}
pre.raw_input_prompt {
  /* nothing needed here. */
}
input.raw_input {
  font-family: monospace;
  font-size: inherit;
  color: inherit;
  width: auto;
  /* make sure input baseline aligns with prompt */
  vertical-align: baseline;
  /* padding + margin = 0.5em between prompt and cursor */
  padding: 0em 0.25em;
  margin: 0em 0.25em;
}
input.raw_input:focus {
  box-shadow: none;
}
p.p-space {
  margin-bottom: 10px;
}
div.output_unrecognized {
  padding: 5px;
  font-weight: bold;
  color: red;
}
div.output_unrecognized a {
  color: inherit;
  text-decoration: none;
}
div.output_unrecognized a:hover {
  color: inherit;
  text-decoration: none;
}
.rendered_html {
  color: #000;
  /* any extras will just be numbers: */
}
.rendered_html em {
  font-style: italic;
}
.rendered_html strong {
  font-weight: bold;
}
.rendered_html u {
  text-decoration: underline;
}
.rendered_html :link {
  text-decoration: underline;
}
.rendered_html :visited {
  text-decoration: underline;
}
.rendered_html h1 {
  font-size: 185.7%;
  margin: 1.08em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h2 {
  font-size: 157.1%;
  margin: 1.27em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h3 {
  font-size: 128.6%;
  margin: 1.55em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h4 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
}
.rendered_html h5 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h6 {
  font-size: 100%;
  margin: 2em 0 0 0;
  font-weight: bold;
  line-height: 1.0;
  font-style: italic;
}
.rendered_html h1:first-child {
  margin-top: 0.538em;
}
.rendered_html h2:first-child {
  margin-top: 0.636em;
}
.rendered_html h3:first-child {
  margin-top: 0.777em;
}
.rendered_html h4:first-child {
  margin-top: 1em;
}
.rendered_html h5:first-child {
  margin-top: 1em;
}
.rendered_html h6:first-child {
  margin-top: 1em;
}
.rendered_html ul:not(.list-inline),
.rendered_html ol:not(.list-inline) {
  padding-left: 2em;
}
.rendered_html ul {
  list-style: disc;
}
.rendered_html ul ul {
  list-style: square;
  margin-top: 0;
}
.rendered_html ul ul ul {
  list-style: circle;
}
.rendered_html ol {
  list-style: decimal;
}
.rendered_html ol ol {
  list-style: upper-alpha;
  margin-top: 0;
}
.rendered_html ol ol ol {
  list-style: lower-alpha;
}
.rendered_html ol ol ol ol {
  list-style: lower-roman;
}
.rendered_html ol ol ol ol ol {
  list-style: decimal;
}
.rendered_html * + ul {
  margin-top: 1em;
}
.rendered_html * + ol {
  margin-top: 1em;
}
.rendered_html hr {
  color: black;
  background-color: black;
}
.rendered_html pre {
  margin: 1em 2em;
  padding: 0px;
  background-color: #fff;
}
.rendered_html code {
  background-color: #eff0f1;
}
.rendered_html p code {
  padding: 1px 5px;
}
.rendered_html pre code {
  background-color: #fff;
}
.rendered_html pre,
.rendered_html code {
  border: 0;
  color: #000;
  font-size: 100%;
}
.rendered_html blockquote {
  margin: 1em 2em;
}
.rendered_html table {
  margin-left: auto;
  margin-right: auto;
  border: none;
  border-collapse: collapse;
  border-spacing: 0;
  color: black;
  font-size: 12px;
  table-layout: fixed;
}
.rendered_html thead {
  border-bottom: 1px solid black;
  vertical-align: bottom;
}
.rendered_html tr,
.rendered_html th,
.rendered_html td {
  text-align: right;
  vertical-align: middle;
  padding: 0.5em 0.5em;
  line-height: normal;
  white-space: normal;
  max-width: none;
  border: none;
}
.rendered_html th {
  font-weight: bold;
}
.rendered_html tbody tr:nth-child(odd) {
  background: #f5f5f5;
}
.rendered_html tbody tr:hover {
  background: rgba(66, 165, 245, 0.2);
}
.rendered_html * + table {
  margin-top: 1em;
}
.rendered_html p {
  text-align: left;
}
.rendered_html * + p {
  margin-top: 1em;
}
.rendered_html img {
  display: block;
  margin-left: auto;
  margin-right: auto;
}
.rendered_html * + img {
  margin-top: 1em;
}
.rendered_html img,
.rendered_html svg {
  max-width: 100%;
  height: auto;
}
.rendered_html img.unconfined,
.rendered_html svg.unconfined {
  max-width: none;
}
.rendered_html .alert {
  margin-bottom: initial;
}
.rendered_html * + .alert {
  margin-top: 1em;
}
[dir="rtl"] .rendered_html p {
  text-align: right;
}
div.text_cell {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
}
@media (max-width: 540px) {
  div.text_cell > div.prompt {
    display: none;
  }
}
div.text_cell_render {
  /*font-family: "Helvetica Neue", Arial, Helvetica, Geneva, sans-serif;*/
  outline: none;
  resize: none;
  width: inherit;
  border-style: none;
  padding: 0.5em 0.5em 0.5em 0.4em;
  color: #000;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
a.anchor-link:link {
  text-decoration: none;
  padding: 0px 20px;
  visibility: hidden;
}
h1:hover .anchor-link,
h2:hover .anchor-link,
h3:hover .anchor-link,
h4:hover .anchor-link,
h5:hover .anchor-link,
h6:hover .anchor-link {
  visibility: visible;
}
.text_cell.rendered .input_area {
  display: none;
}
.text_cell.rendered .rendered_html {
  overflow-x: auto;
  overflow-y: hidden;
}
.text_cell.rendered .rendered_html tr,
.text_cell.rendered .rendered_html th,
.text_cell.rendered .rendered_html td {
  max-width: none;
}
.text_cell.unrendered .text_cell_render {
  display: none;
}
.text_cell .dropzone .input_area {
  border: 2px dashed #bababa;
  margin: -1px;
}
.cm-header-1,
.cm-header-2,
.cm-header-3,
.cm-header-4,
.cm-header-5,
.cm-header-6 {
  font-weight: bold;
  font-family: "Helvetica Neue", Helvetica, Arial, sans-serif;
}
.cm-header-1 {
  font-size: 185.7%;
}
.cm-header-2 {
  font-size: 157.1%;
}
.cm-header-3 {
  font-size: 128.6%;
}
.cm-header-4 {
  font-size: 110%;
}
.cm-header-5 {
  font-size: 100%;
  font-style: italic;
}
.cm-header-6 {
  font-size: 100%;
  font-style: italic;
}
/*!
*
* IPython notebook webapp
*
*/
@media (max-width: 767px) {
  .notebook_app {
    padding-left: 0px;
    padding-right: 0px;
  }
}
#ipython-main-app {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook_panel {
  margin: 0px;
  padding: 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  height: 100%;
}
div#notebook {
  font-size: 14px;
  line-height: 20px;
  overflow-y: hidden;
  overflow-x: auto;
  width: 100%;
  /* This spaces the page away from the edge of the notebook area */
  padding-top: 20px;
  margin: 0px;
  outline: none;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  min-height: 100%;
}
@media not print {
  #notebook-container {
    padding: 15px;
    background-color: #fff;
    min-height: 0;
    -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
    box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  }
}
@media print {
  #notebook-container {
    width: 100%;
  }
}
div.ui-widget-content {
  border: 1px solid #ababab;
  outline: none;
}
pre.dialog {
  background-color: #f7f7f7;
  border: 1px solid #ddd;
  border-radius: 2px;
  padding: 0.4em;
  padding-left: 2em;
}
p.dialog {
  padding: 0.2em;
}
/* Word-wrap output correctly.  This is the CSS3 spelling, though Firefox seems
   to not honor it correctly.  Webkit browsers (Chrome, rekonq, Safari) do.
 */
pre,
code,
kbd,
samp {
  white-space: pre-wrap;
}
#fonttest {
  font-family: monospace;
}
p {
  margin-bottom: 0;
}
.end_space {
  min-height: 100px;
  transition: height .2s ease;
}
.notebook_app > #header {
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
@media not print {
  .notebook_app {
    background-color: #EEE;
  }
}
kbd {
  border-style: solid;
  border-width: 1px;
  box-shadow: none;
  margin: 2px;
  padding-left: 2px;
  padding-right: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
.jupyter-keybindings {
  padding: 1px;
  line-height: 24px;
  border-bottom: 1px solid gray;
}
.jupyter-keybindings input {
  margin: 0;
  padding: 0;
  border: none;
}
.jupyter-keybindings i {
  padding: 6px;
}
.well code {
  background-color: #ffffff;
  border-color: #ababab;
  border-width: 1px;
  border-style: solid;
  padding: 2px;
  padding-top: 1px;
  padding-bottom: 1px;
}
/* CSS for the cell toolbar */
.celltoolbar {
  border: thin solid #CFCFCF;
  border-bottom: none;
  background: #EEE;
  border-radius: 2px 2px 0px 0px;
  width: 100%;
  height: 29px;
  padding-right: 4px;
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  /* Old browsers */
  -webkit-box-pack: end;
  -moz-box-pack: end;
  box-pack: end;
  /* Modern browsers */
  justify-content: flex-end;
  display: -webkit-flex;
}
@media print {
  .celltoolbar {
    display: none;
  }
}
.ctb_hideshow {
  display: none;
  vertical-align: bottom;
}
/* ctb_show is added to the ctb_hideshow div to show the cell toolbar.
   Cell toolbars are only shown when the ctb_global_show class is also set.
*/
.ctb_global_show .ctb_show.ctb_hideshow {
  display: block;
}
.ctb_global_show .ctb_show + .input_area,
.ctb_global_show .ctb_show + div.text_cell_input,
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border-top-right-radius: 0px;
  border-top-left-radius: 0px;
}
.ctb_global_show .ctb_show ~ div.text_cell_render {
  border: 1px solid #cfcfcf;
}
.celltoolbar {
  font-size: 87%;
  padding-top: 3px;
}
.celltoolbar select {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  width: inherit;
  font-size: inherit;
  height: 22px;
  padding: 0px;
  display: inline-block;
}
.celltoolbar select:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.celltoolbar select::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.celltoolbar select:-ms-input-placeholder {
  color: #999;
}
.celltoolbar select::-webkit-input-placeholder {
  color: #999;
}
.celltoolbar select::-ms-expand {
  border: 0;
  background-color: transparent;
}
.celltoolbar select[disabled],
.celltoolbar select[readonly],
fieldset[disabled] .celltoolbar select {
  background-color: #eeeeee;
  opacity: 1;
}
.celltoolbar select[disabled],
fieldset[disabled] .celltoolbar select {
  cursor: not-allowed;
}
textarea.celltoolbar select {
  height: auto;
}
select.celltoolbar select {
  height: 30px;
  line-height: 30px;
}
textarea.celltoolbar select,
select[multiple].celltoolbar select {
  height: auto;
}
.celltoolbar label {
  margin-left: 5px;
  margin-right: 5px;
}
.tags_button_container {
  width: 100%;
  display: flex;
}
.tag-container {
  display: flex;
  flex-direction: row;
  flex-grow: 1;
  overflow: hidden;
  position: relative;
}
.tag-container > * {
  margin: 0 4px;
}
.remove-tag-btn {
  margin-left: 4px;
}
.tags-input {
  display: flex;
}
.cell-tag:last-child:after {
  content: "";
  position: absolute;
  right: 0;
  width: 40px;
  height: 100%;
  /* Fade to background color of cell toolbar */
  background: linear-gradient(to right, rgba(0, 0, 0, 0), #EEE);
}
.tags-input > * {
  margin-left: 4px;
}
.cell-tag,
.tags-input input,
.tags-input button {
  display: block;
  width: 100%;
  height: 32px;
  padding: 6px 12px;
  font-size: 13px;
  line-height: 1.42857143;
  color: #555555;
  background-color: #fff;
  background-image: none;
  border: 1px solid #ccc;
  border-radius: 2px;
  -webkit-box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  box-shadow: inset 0 1px 1px rgba(0, 0, 0, 0.075);
  -webkit-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  -o-transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  transition: border-color ease-in-out .15s, box-shadow ease-in-out .15s;
  height: 30px;
  padding: 5px 10px;
  font-size: 12px;
  line-height: 1.5;
  border-radius: 1px;
  box-shadow: none;
  width: inherit;
  font-size: inherit;
  height: 22px;
  line-height: 22px;
  padding: 0px 4px;
  display: inline-block;
}
.cell-tag:focus,
.tags-input input:focus,
.tags-input button:focus {
  border-color: #66afe9;
  outline: 0;
  -webkit-box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
  box-shadow: inset 0 1px 1px rgba(0,0,0,.075), 0 0 8px rgba(102, 175, 233, 0.6);
}
.cell-tag::-moz-placeholder,
.tags-input input::-moz-placeholder,
.tags-input button::-moz-placeholder {
  color: #999;
  opacity: 1;
}
.cell-tag:-ms-input-placeholder,
.tags-input input:-ms-input-placeholder,
.tags-input button:-ms-input-placeholder {
  color: #999;
}
.cell-tag::-webkit-input-placeholder,
.tags-input input::-webkit-input-placeholder,
.tags-input button::-webkit-input-placeholder {
  color: #999;
}
.cell-tag::-ms-expand,
.tags-input input::-ms-expand,
.tags-input button::-ms-expand {
  border: 0;
  background-color: transparent;
}
.cell-tag[disabled],
.tags-input input[disabled],
.tags-input button[disabled],
.cell-tag[readonly],
.tags-input input[readonly],
.tags-input button[readonly],
fieldset[disabled] .cell-tag,
fieldset[disabled] .tags-input input,
fieldset[disabled] .tags-input button {
  background-color: #eeeeee;
  opacity: 1;
}
.cell-tag[disabled],
.tags-input input[disabled],
.tags-input button[disabled],
fieldset[disabled] .cell-tag,
fieldset[disabled] .tags-input input,
fieldset[disabled] .tags-input button {
  cursor: not-allowed;
}
textarea.cell-tag,
textarea.tags-input input,
textarea.tags-input button {
  height: auto;
}
select.cell-tag,
select.tags-input input,
select.tags-input button {
  height: 30px;
  line-height: 30px;
}
textarea.cell-tag,
textarea.tags-input input,
textarea.tags-input button,
select[multiple].cell-tag,
select[multiple].tags-input input,
select[multiple].tags-input button {
  height: auto;
}
.cell-tag,
.tags-input button {
  padding: 0px 4px;
}
.cell-tag {
  background-color: #fff;
  white-space: nowrap;
}
.tags-input input[type=text]:focus {
  outline: none;
  box-shadow: none;
  border-color: #ccc;
}
.completions {
  position: absolute;
  z-index: 110;
  overflow: hidden;
  border: 1px solid #ababab;
  border-radius: 2px;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  line-height: 1;
}
.completions select {
  background: white;
  outline: none;
  border: none;
  padding: 0px;
  margin: 0px;
  overflow: auto;
  font-family: monospace;
  font-size: 110%;
  color: #000;
  width: auto;
}
.completions select option.context {
  color: #286090;
}
#kernel_logo_widget .current_kernel_logo {
  display: none;
  margin-top: -1px;
  margin-bottom: -1px;
  width: 32px;
  height: 32px;
}
[dir="rtl"] #kernel_logo_widget {
  float: left !important;
  float: left;
}
.modal .modal-body .move-path {
  display: flex;
  flex-direction: row;
  justify-content: space;
  align-items: center;
}
.modal .modal-body .move-path .server-root {
  padding-right: 20px;
}
.modal .modal-body .move-path .path-input {
  flex: 1;
}
#menubar {
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
  margin-top: 1px;
}
#menubar .navbar {
  border-top: 1px;
  border-radius: 0px 0px 2px 2px;
  margin-bottom: 0px;
}
#menubar .navbar-toggle {
  float: left;
  padding-top: 7px;
  padding-bottom: 7px;
  border: none;
}
#menubar .navbar-collapse {
  clear: left;
}
[dir="rtl"] #menubar .navbar-toggle {
  float: right;
}
[dir="rtl"] #menubar .navbar-collapse {
  clear: right;
}
[dir="rtl"] #menubar .navbar-nav {
  float: right;
}
[dir="rtl"] #menubar .nav {
  padding-right: 0px;
}
[dir="rtl"] #menubar .navbar-nav > li {
  float: right;
}
[dir="rtl"] #menubar .navbar-right {
  float: left !important;
}
[dir="rtl"] ul.dropdown-menu {
  text-align: right;
  left: auto;
}
[dir="rtl"] ul#new-menu.dropdown-menu {
  right: auto;
  left: 0;
}
.nav-wrapper {
  border-bottom: 1px solid #e7e7e7;
}
i.menu-icon {
  padding-top: 4px;
}
[dir="rtl"] i.menu-icon.pull-right {
  float: left !important;
  float: left;
}
ul#help_menu li a {
  overflow: hidden;
  padding-right: 2.2em;
}
ul#help_menu li a i {
  margin-right: -1.2em;
}
[dir="rtl"] ul#help_menu li a {
  padding-left: 2.2em;
}
[dir="rtl"] ul#help_menu li a i {
  margin-right: 0;
  margin-left: -1.2em;
}
[dir="rtl"] ul#help_menu li a i.pull-right {
  float: left !important;
  float: left;
}
.dropdown-submenu {
  position: relative;
}
.dropdown-submenu > .dropdown-menu {
  top: 0;
  left: 100%;
  margin-top: -6px;
  margin-left: -1px;
}
[dir="rtl"] .dropdown-submenu > .dropdown-menu {
  right: 100%;
  margin-right: -1px;
}
.dropdown-submenu:hover > .dropdown-menu {
  display: block;
}
.dropdown-submenu > a:after {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  display: block;
  content: "\f0da";
  float: right;
  color: #333333;
  margin-top: 2px;
  margin-right: -10px;
}
.dropdown-submenu > a:after.fa-pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.fa-pull-right {
  margin-left: .3em;
}
.dropdown-submenu > a:after.pull-left {
  margin-right: .3em;
}
.dropdown-submenu > a:after.pull-right {
  margin-left: .3em;
}
[dir="rtl"] .dropdown-submenu > a:after {
  float: left;
  content: "\f0d9";
  margin-right: 0;
  margin-left: -10px;
}
.dropdown-submenu:hover > a:after {
  color: #262626;
}
.dropdown-submenu.pull-left {
  float: none;
}
.dropdown-submenu.pull-left > .dropdown-menu {
  left: -100%;
  margin-left: 10px;
}
#notification_area {
  float: right !important;
  float: right;
  z-index: 10;
}
[dir="rtl"] #notification_area {
  float: left !important;
  float: left;
}
.indicator_area {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
[dir="rtl"] .indicator_area {
  float: left !important;
  float: left;
}
#kernel_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  border-left: 1px solid;
}
#kernel_indicator .kernel_indicator_name {
  padding-left: 5px;
  padding-right: 5px;
}
[dir="rtl"] #kernel_indicator {
  float: left !important;
  float: left;
  border-left: 0;
  border-right: 1px solid;
}
#modal_indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
}
[dir="rtl"] #modal_indicator {
  float: left !important;
  float: left;
}
#readonly-indicator {
  float: right !important;
  float: right;
  color: #777;
  margin-left: 5px;
  margin-right: 5px;
  width: 11px;
  z-index: 10;
  text-align: center;
  width: auto;
  margin-top: 2px;
  margin-bottom: 0px;
  margin-left: 0px;
  margin-right: 0px;
  display: none;
}
.modal_indicator:before {
  width: 1.28571429em;
  text-align: center;
}
.edit_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f040";
}
.edit_mode .modal_indicator:before.fa-pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.fa-pull-right {
  margin-left: .3em;
}
.edit_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.edit_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: ' ';
}
.command_mode .modal_indicator:before.fa-pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.fa-pull-right {
  margin-left: .3em;
}
.command_mode .modal_indicator:before.pull-left {
  margin-right: .3em;
}
.command_mode .modal_indicator:before.pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f10c";
}
.kernel_idle_icon:before.fa-pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.fa-pull-right {
  margin-left: .3em;
}
.kernel_idle_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_idle_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f111";
}
.kernel_busy_icon:before.fa-pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.fa-pull-right {
  margin-left: .3em;
}
.kernel_busy_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_busy_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f1e2";
}
.kernel_dead_icon:before.fa-pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.fa-pull-right {
  margin-left: .3em;
}
.kernel_dead_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_dead_icon:before.pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before {
  display: inline-block;
  font: normal normal normal 14px/1 FontAwesome;
  font-size: inherit;
  text-rendering: auto;
  -webkit-font-smoothing: antialiased;
  -moz-osx-font-smoothing: grayscale;
  content: "\f127";
}
.kernel_disconnected_icon:before.fa-pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.fa-pull-right {
  margin-left: .3em;
}
.kernel_disconnected_icon:before.pull-left {
  margin-right: .3em;
}
.kernel_disconnected_icon:before.pull-right {
  margin-left: .3em;
}
.notification_widget {
  color: #777;
  z-index: 10;
  background: rgba(240, 240, 240, 0.5);
  margin-right: 4px;
  color: #333;
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget:focus,
.notification_widget.focus {
  color: #333;
  background-color: #e6e6e6;
  border-color: #8c8c8c;
}
.notification_widget:hover {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  color: #333;
  background-color: #e6e6e6;
  border-color: #adadad;
}
.notification_widget:active:hover,
.notification_widget.active:hover,
.open > .dropdown-toggle.notification_widget:hover,
.notification_widget:active:focus,
.notification_widget.active:focus,
.open > .dropdown-toggle.notification_widget:focus,
.notification_widget:active.focus,
.notification_widget.active.focus,
.open > .dropdown-toggle.notification_widget.focus {
  color: #333;
  background-color: #d4d4d4;
  border-color: #8c8c8c;
}
.notification_widget:active,
.notification_widget.active,
.open > .dropdown-toggle.notification_widget {
  background-image: none;
}
.notification_widget.disabled:hover,
.notification_widget[disabled]:hover,
fieldset[disabled] .notification_widget:hover,
.notification_widget.disabled:focus,
.notification_widget[disabled]:focus,
fieldset[disabled] .notification_widget:focus,
.notification_widget.disabled.focus,
.notification_widget[disabled].focus,
fieldset[disabled] .notification_widget.focus {
  background-color: #fff;
  border-color: #ccc;
}
.notification_widget .badge {
  color: #fff;
  background-color: #333;
}
.notification_widget.warning {
  color: #fff;
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning:focus,
.notification_widget.warning.focus {
  color: #fff;
  background-color: #ec971f;
  border-color: #985f0d;
}
.notification_widget.warning:hover {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  color: #fff;
  background-color: #ec971f;
  border-color: #d58512;
}
.notification_widget.warning:active:hover,
.notification_widget.warning.active:hover,
.open > .dropdown-toggle.notification_widget.warning:hover,
.notification_widget.warning:active:focus,
.notification_widget.warning.active:focus,
.open > .dropdown-toggle.notification_widget.warning:focus,
.notification_widget.warning:active.focus,
.notification_widget.warning.active.focus,
.open > .dropdown-toggle.notification_widget.warning.focus {
  color: #fff;
  background-color: #d58512;
  border-color: #985f0d;
}
.notification_widget.warning:active,
.notification_widget.warning.active,
.open > .dropdown-toggle.notification_widget.warning {
  background-image: none;
}
.notification_widget.warning.disabled:hover,
.notification_widget.warning[disabled]:hover,
fieldset[disabled] .notification_widget.warning:hover,
.notification_widget.warning.disabled:focus,
.notification_widget.warning[disabled]:focus,
fieldset[disabled] .notification_widget.warning:focus,
.notification_widget.warning.disabled.focus,
.notification_widget.warning[disabled].focus,
fieldset[disabled] .notification_widget.warning.focus {
  background-color: #f0ad4e;
  border-color: #eea236;
}
.notification_widget.warning .badge {
  color: #f0ad4e;
  background-color: #fff;
}
.notification_widget.success {
  color: #fff;
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success:focus,
.notification_widget.success.focus {
  color: #fff;
  background-color: #449d44;
  border-color: #255625;
}
.notification_widget.success:hover {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  color: #fff;
  background-color: #449d44;
  border-color: #398439;
}
.notification_widget.success:active:hover,
.notification_widget.success.active:hover,
.open > .dropdown-toggle.notification_widget.success:hover,
.notification_widget.success:active:focus,
.notification_widget.success.active:focus,
.open > .dropdown-toggle.notification_widget.success:focus,
.notification_widget.success:active.focus,
.notification_widget.success.active.focus,
.open > .dropdown-toggle.notification_widget.success.focus {
  color: #fff;
  background-color: #398439;
  border-color: #255625;
}
.notification_widget.success:active,
.notification_widget.success.active,
.open > .dropdown-toggle.notification_widget.success {
  background-image: none;
}
.notification_widget.success.disabled:hover,
.notification_widget.success[disabled]:hover,
fieldset[disabled] .notification_widget.success:hover,
.notification_widget.success.disabled:focus,
.notification_widget.success[disabled]:focus,
fieldset[disabled] .notification_widget.success:focus,
.notification_widget.success.disabled.focus,
.notification_widget.success[disabled].focus,
fieldset[disabled] .notification_widget.success.focus {
  background-color: #5cb85c;
  border-color: #4cae4c;
}
.notification_widget.success .badge {
  color: #5cb85c;
  background-color: #fff;
}
.notification_widget.info {
  color: #fff;
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info:focus,
.notification_widget.info.focus {
  color: #fff;
  background-color: #31b0d5;
  border-color: #1b6d85;
}
.notification_widget.info:hover {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  color: #fff;
  background-color: #31b0d5;
  border-color: #269abc;
}
.notification_widget.info:active:hover,
.notification_widget.info.active:hover,
.open > .dropdown-toggle.notification_widget.info:hover,
.notification_widget.info:active:focus,
.notification_widget.info.active:focus,
.open > .dropdown-toggle.notification_widget.info:focus,
.notification_widget.info:active.focus,
.notification_widget.info.active.focus,
.open > .dropdown-toggle.notification_widget.info.focus {
  color: #fff;
  background-color: #269abc;
  border-color: #1b6d85;
}
.notification_widget.info:active,
.notification_widget.info.active,
.open > .dropdown-toggle.notification_widget.info {
  background-image: none;
}
.notification_widget.info.disabled:hover,
.notification_widget.info[disabled]:hover,
fieldset[disabled] .notification_widget.info:hover,
.notification_widget.info.disabled:focus,
.notification_widget.info[disabled]:focus,
fieldset[disabled] .notification_widget.info:focus,
.notification_widget.info.disabled.focus,
.notification_widget.info[disabled].focus,
fieldset[disabled] .notification_widget.info.focus {
  background-color: #5bc0de;
  border-color: #46b8da;
}
.notification_widget.info .badge {
  color: #5bc0de;
  background-color: #fff;
}
.notification_widget.danger {
  color: #fff;
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger:focus,
.notification_widget.danger.focus {
  color: #fff;
  background-color: #c9302c;
  border-color: #761c19;
}
.notification_widget.danger:hover {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  color: #fff;
  background-color: #c9302c;
  border-color: #ac2925;
}
.notification_widget.danger:active:hover,
.notification_widget.danger.active:hover,
.open > .dropdown-toggle.notification_widget.danger:hover,
.notification_widget.danger:active:focus,
.notification_widget.danger.active:focus,
.open > .dropdown-toggle.notification_widget.danger:focus,
.notification_widget.danger:active.focus,
.notification_widget.danger.active.focus,
.open > .dropdown-toggle.notification_widget.danger.focus {
  color: #fff;
  background-color: #ac2925;
  border-color: #761c19;
}
.notification_widget.danger:active,
.notification_widget.danger.active,
.open > .dropdown-toggle.notification_widget.danger {
  background-image: none;
}
.notification_widget.danger.disabled:hover,
.notification_widget.danger[disabled]:hover,
fieldset[disabled] .notification_widget.danger:hover,
.notification_widget.danger.disabled:focus,
.notification_widget.danger[disabled]:focus,
fieldset[disabled] .notification_widget.danger:focus,
.notification_widget.danger.disabled.focus,
.notification_widget.danger[disabled].focus,
fieldset[disabled] .notification_widget.danger.focus {
  background-color: #d9534f;
  border-color: #d43f3a;
}
.notification_widget.danger .badge {
  color: #d9534f;
  background-color: #fff;
}
div#pager {
  background-color: #fff;
  font-size: 14px;
  line-height: 20px;
  overflow: hidden;
  display: none;
  position: fixed;
  bottom: 0px;
  width: 100%;
  max-height: 50%;
  padding-top: 8px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  /* Display over codemirror */
  z-index: 100;
  /* Hack which prevents jquery ui resizable from changing top. */
  top: auto !important;
}
div#pager pre {
  line-height: 1.21429em;
  color: #000;
  background-color: #f7f7f7;
  padding: 0.4em;
}
div#pager #pager-button-area {
  position: absolute;
  top: 8px;
  right: 20px;
}
div#pager #pager-contents {
  position: relative;
  overflow: auto;
  width: 100%;
  height: 100%;
}
div#pager #pager-contents #pager-container {
  position: relative;
  padding: 15px 0px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
div#pager .ui-resizable-handle {
  top: 0px;
  height: 8px;
  background: #f7f7f7;
  border-top: 1px solid #cfcfcf;
  border-bottom: 1px solid #cfcfcf;
  /* This injects handle bars (a short, wide = symbol) for 
        the resize handle. */
}
div#pager .ui-resizable-handle::after {
  content: '';
  top: 2px;
  left: 50%;
  height: 3px;
  width: 30px;
  margin-left: -15px;
  position: absolute;
  border-top: 1px solid #cfcfcf;
}
.quickhelp {
  /* Old browsers */
  display: -webkit-box;
  -webkit-box-orient: horizontal;
  -webkit-box-align: stretch;
  display: -moz-box;
  -moz-box-orient: horizontal;
  -moz-box-align: stretch;
  display: box;
  box-orient: horizontal;
  box-align: stretch;
  /* Modern browsers */
  display: flex;
  flex-direction: row;
  align-items: stretch;
  line-height: 1.8em;
}
.shortcut_key {
  display: inline-block;
  width: 21ex;
  text-align: right;
  font-family: monospace;
}
.shortcut_descr {
  display: inline-block;
  /* Old browsers */
  -webkit-box-flex: 1;
  -moz-box-flex: 1;
  box-flex: 1;
  /* Modern browsers */
  flex: 1;
}
span.save_widget {
  height: 30px;
  margin-top: 4px;
  display: flex;
  justify-content: flex-start;
  align-items: baseline;
  width: 50%;
  flex: 1;
}
span.save_widget span.filename {
  height: 100%;
  line-height: 1em;
  margin-left: 16px;
  border: none;
  font-size: 146.5%;
  text-overflow: ellipsis;
  overflow: hidden;
  white-space: nowrap;
  border-radius: 2px;
}
span.save_widget span.filename:hover {
  background-color: #e6e6e6;
}
[dir="rtl"] span.save_widget.pull-left {
  float: right !important;
  float: right;
}
[dir="rtl"] span.save_widget span.filename {
  margin-left: 0;
  margin-right: 16px;
}
span.checkpoint_status,
span.autosave_status {
  font-size: small;
  white-space: nowrap;
  padding: 0 5px;
}
@media (max-width: 767px) {
  span.save_widget {
    font-size: small;
    padding: 0 0 0 5px;
  }
  span.checkpoint_status,
  span.autosave_status {
    display: none;
  }
}
@media (min-width: 768px) and (max-width: 991px) {
  span.checkpoint_status {
    display: none;
  }
  span.autosave_status {
    font-size: x-small;
  }
}
.toolbar {
  padding: 0px;
  margin-left: -5px;
  margin-top: 2px;
  margin-bottom: 5px;
  box-sizing: border-box;
  -moz-box-sizing: border-box;
  -webkit-box-sizing: border-box;
}
.toolbar select,
.toolbar label {
  width: auto;
  vertical-align: middle;
  margin-right: 2px;
  margin-bottom: 0px;
  display: inline;
  font-size: 92%;
  margin-left: 0.3em;
  margin-right: 0.3em;
  padding: 0px;
  padding-top: 3px;
}
.toolbar .btn {
  padding: 2px 8px;
}
.toolbar .btn-group {
  margin-top: 0px;
  margin-left: 5px;
}
.toolbar-btn-label {
  margin-left: 6px;
}
#maintoolbar {
  margin-bottom: -3px;
  margin-top: -8px;
  border: 0px;
  min-height: 27px;
  margin-left: 0px;
  padding-top: 11px;
  padding-bottom: 3px;
}
#maintoolbar .navbar-text {
  float: none;
  vertical-align: middle;
  text-align: right;
  margin-left: 5px;
  margin-right: 0px;
  margin-top: 0px;
}
.select-xs {
  height: 24px;
}
[dir="rtl"] .btn-group > .btn,
.btn-group-vertical > .btn {
  float: right;
}
.pulse,
.dropdown-menu > li > a.pulse,
li.pulse > a.dropdown-toggle,
li.pulse.open > a.dropdown-toggle {
  background-color: #F37626;
  color: white;
}
/**
 * Primary styles
 *
 * Author: Jupyter Development Team
 */
/** WARNING IF YOU ARE EDITTING THIS FILE, if this is a .css file, It has a lot
 * of chance of beeing generated from the ../less/[samename].less file, you can
 * try to get back the less file by reverting somme commit in history
 **/
/*
 * We'll try to get something pretty, so we
 * have some strange css to have the scroll bar on
 * the left with fix button on the top right of the tooltip
 */
@-moz-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-webkit-keyframes fadeOut {
  from {
    opacity: 1;
  }
  to {
    opacity: 0;
  }
}
@-moz-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
@-webkit-keyframes fadeIn {
  from {
    opacity: 0;
  }
  to {
    opacity: 1;
  }
}
/*properties of tooltip after "expand"*/
.bigtooltip {
  overflow: auto;
  height: 200px;
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
}
/*properties of tooltip before "expand"*/
.smalltooltip {
  -webkit-transition-property: height;
  -webkit-transition-duration: 500ms;
  -moz-transition-property: height;
  -moz-transition-duration: 500ms;
  transition-property: height;
  transition-duration: 500ms;
  text-overflow: ellipsis;
  overflow: hidden;
  height: 80px;
}
.tooltipbuttons {
  position: absolute;
  padding-right: 15px;
  top: 0px;
  right: 0px;
}
.tooltiptext {
  /*avoid the button to overlap on some docstring*/
  padding-right: 30px;
}
.ipython_tooltip {
  max-width: 700px;
  /*fade-in animation when inserted*/
  -webkit-animation: fadeOut 400ms;
  -moz-animation: fadeOut 400ms;
  animation: fadeOut 400ms;
  -webkit-animation: fadeIn 400ms;
  -moz-animation: fadeIn 400ms;
  animation: fadeIn 400ms;
  vertical-align: middle;
  background-color: #f7f7f7;
  overflow: visible;
  border: #ababab 1px solid;
  outline: none;
  padding: 3px;
  margin: 0px;
  padding-left: 7px;
  font-family: monospace;
  min-height: 50px;
  -moz-box-shadow: 0px 6px 10px -1px #adadad;
  -webkit-box-shadow: 0px 6px 10px -1px #adadad;
  box-shadow: 0px 6px 10px -1px #adadad;
  border-radius: 2px;
  position: absolute;
  z-index: 1000;
}
.ipython_tooltip a {
  float: right;
}
.ipython_tooltip .tooltiptext pre {
  border: 0;
  border-radius: 0;
  font-size: 100%;
  background-color: #f7f7f7;
}
.pretooltiparrow {
  left: 0px;
  margin: 0px;
  top: -16px;
  width: 40px;
  height: 16px;
  overflow: hidden;
  position: absolute;
}
.pretooltiparrow:before {
  background-color: #f7f7f7;
  border: 1px #ababab solid;
  z-index: 11;
  content: "";
  position: absolute;
  left: 15px;
  top: 10px;
  width: 25px;
  height: 25px;
  -webkit-transform: rotate(45deg);
  -moz-transform: rotate(45deg);
  -ms-transform: rotate(45deg);
  -o-transform: rotate(45deg);
}
ul.typeahead-list i {
  margin-left: -10px;
  width: 18px;
}
[dir="rtl"] ul.typeahead-list i {
  margin-left: 0;
  margin-right: -10px;
}
ul.typeahead-list {
  max-height: 80vh;
  overflow: auto;
}
ul.typeahead-list > li > a {
  /** Firefox bug **/
  /* see https://github.com/jupyter/notebook/issues/559 */
  white-space: normal;
}
ul.typeahead-list  > li > a.pull-right {
  float: left !important;
  float: left;
}
[dir="rtl"] .typeahead-list {
  text-align: right;
}
.cmd-palette .modal-body {
  padding: 7px;
}
.cmd-palette form {
  background: white;
}
.cmd-palette input {
  outline: none;
}
.no-shortcut {
  min-width: 20px;
  color: transparent;
}
[dir="rtl"] .no-shortcut.pull-right {
  float: left !important;
  float: left;
}
[dir="rtl"] .command-shortcut.pull-right {
  float: left !important;
  float: left;
}
.command-shortcut:before {
  content: "(command mode)";
  padding-right: 3px;
  color: #777777;
}
.edit-shortcut:before {
  content: "(edit)";
  padding-right: 3px;
  color: #777777;
}
[dir="rtl"] .edit-shortcut.pull-right {
  float: left !important;
  float: left;
}
#find-and-replace #replace-preview .match,
#find-and-replace #replace-preview .insert {
  background-color: #BBDEFB;
  border-color: #90CAF9;
  border-style: solid;
  border-width: 1px;
  border-radius: 0px;
}
[dir="ltr"] #find-and-replace .input-group-btn + .form-control {
  border-left: none;
}
[dir="rtl"] #find-and-replace .input-group-btn + .form-control {
  border-right: none;
}
#find-and-replace #replace-preview .replace .match {
  background-color: #FFCDD2;
  border-color: #EF9A9A;
  border-radius: 0px;
}
#find-and-replace #replace-preview .replace .insert {
  background-color: #C8E6C9;
  border-color: #A5D6A7;
  border-radius: 0px;
}
#find-and-replace #replace-preview {
  max-height: 60vh;
  overflow: auto;
}
#find-and-replace #replace-preview pre {
  padding: 5px 10px;
}
.terminal-app {
  background: #EEE;
}
.terminal-app #header {
  background: #fff;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.2);
}
.terminal-app .terminal {
  width: 100%;
  float: left;
  font-family: monospace;
  color: white;
  background: black;
  padding: 0.4em;
  border-radius: 2px;
  -webkit-box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
  box-shadow: 0px 0px 12px 1px rgba(87, 87, 87, 0.4);
}
.terminal-app .terminal,
.terminal-app .terminal dummy-screen {
  line-height: 1em;
  font-size: 14px;
}
.terminal-app .terminal .xterm-rows {
  padding: 10px;
}
.terminal-app .terminal-cursor {
  color: black;
  background: white;
}
.terminal-app #terminado-container {
  margin-top: 20px;
}
/*# sourceMappingURL=style.min.css.map */
    </style>
<style type="text/css">
    .highlight .hll { background-color: #ffffcc }
.highlight  { background: #f8f8f8; }
.highlight .c { color: #408080; font-style: italic } /* Comment */
.highlight .err { border: 1px solid #FF0000 } /* Error */
.highlight .k { color: #008000; font-weight: bold } /* Keyword */
.highlight .o { color: #666666 } /* Operator */
.highlight .ch { color: #408080; font-style: italic } /* Comment.Hashbang */
.highlight .cm { color: #408080; font-style: italic } /* Comment.Multiline */
.highlight .cp { color: #BC7A00 } /* Comment.Preproc */
.highlight .cpf { color: #408080; font-style: italic } /* Comment.PreprocFile */
.highlight .c1 { color: #408080; font-style: italic } /* Comment.Single */
.highlight .cs { color: #408080; font-style: italic } /* Comment.Special */
.highlight .gd { color: #A00000 } /* Generic.Deleted */
.highlight .ge { font-style: italic } /* Generic.Emph */
.highlight .gr { color: #FF0000 } /* Generic.Error */
.highlight .gh { color: #000080; font-weight: bold } /* Generic.Heading */
.highlight .gi { color: #00A000 } /* Generic.Inserted */
.highlight .go { color: #888888 } /* Generic.Output */
.highlight .gp { color: #000080; font-weight: bold } /* Generic.Prompt */
.highlight .gs { font-weight: bold } /* Generic.Strong */
.highlight .gu { color: #800080; font-weight: bold } /* Generic.Subheading */
.highlight .gt { color: #0044DD } /* Generic.Traceback */
.highlight .kc { color: #008000; font-weight: bold } /* Keyword.Constant */
.highlight .kd { color: #008000; font-weight: bold } /* Keyword.Declaration */
.highlight .kn { color: #008000; font-weight: bold } /* Keyword.Namespace */
.highlight .kp { color: #008000 } /* Keyword.Pseudo */
.highlight .kr { color: #008000; font-weight: bold } /* Keyword.Reserved */
.highlight .kt { color: #B00040 } /* Keyword.Type */
.highlight .m { color: #666666 } /* Literal.Number */
.highlight .s { color: #BA2121 } /* Literal.String */
.highlight .na { color: #7D9029 } /* Name.Attribute */
.highlight .nb { color: #008000 } /* Name.Builtin */
.highlight .nc { color: #0000FF; font-weight: bold } /* Name.Class */
.highlight .no { color: #880000 } /* Name.Constant */
.highlight .nd { color: #AA22FF } /* Name.Decorator */
.highlight .ni { color: #999999; font-weight: bold } /* Name.Entity */
.highlight .ne { color: #D2413A; font-weight: bold } /* Name.Exception */
.highlight .nf { color: #0000FF } /* Name.Function */
.highlight .nl { color: #A0A000 } /* Name.Label */
.highlight .nn { color: #0000FF; font-weight: bold } /* Name.Namespace */
.highlight .nt { color: #008000; font-weight: bold } /* Name.Tag */
.highlight .nv { color: #19177C } /* Name.Variable */
.highlight .ow { color: #AA22FF; font-weight: bold } /* Operator.Word */
.highlight .w { color: #bbbbbb } /* Text.Whitespace */
.highlight .mb { color: #666666 } /* Literal.Number.Bin */
.highlight .mf { color: #666666 } /* Literal.Number.Float */
.highlight .mh { color: #666666 } /* Literal.Number.Hex */
.highlight .mi { color: #666666 } /* Literal.Number.Integer */
.highlight .mo { color: #666666 } /* Literal.Number.Oct */
.highlight .sa { color: #BA2121 } /* Literal.String.Affix */
.highlight .sb { color: #BA2121 } /* Literal.String.Backtick */
.highlight .sc { color: #BA2121 } /* Literal.String.Char */
.highlight .dl { color: #BA2121 } /* Literal.String.Delimiter */
.highlight .sd { color: #BA2121; font-style: italic } /* Literal.String.Doc */
.highlight .s2 { color: #BA2121 } /* Literal.String.Double */
.highlight .se { color: #BB6622; font-weight: bold } /* Literal.String.Escape */
.highlight .sh { color: #BA2121 } /* Literal.String.Heredoc */
.highlight .si { color: #BB6688; font-weight: bold } /* Literal.String.Interpol */
.highlight .sx { color: #008000 } /* Literal.String.Other */
.highlight .sr { color: #BB6688 } /* Literal.String.Regex */
.highlight .s1 { color: #BA2121 } /* Literal.String.Single */
.highlight .ss { color: #19177C } /* Literal.String.Symbol */
.highlight .bp { color: #008000 } /* Name.Builtin.Pseudo */
.highlight .fm { color: #0000FF } /* Name.Function.Magic */
.highlight .vc { color: #19177C } /* Name.Variable.Class */
.highlight .vg { color: #19177C } /* Name.Variable.Global */
.highlight .vi { color: #19177C } /* Name.Variable.Instance */
.highlight .vm { color: #19177C } /* Name.Variable.Magic */
.highlight .il { color: #666666 } /* Literal.Number.Integer.Long */
    </style>
<style type="text/css">
    
/* Temporary definitions which will become obsolete with Notebook release 5.0 */
.ansi-black-fg { color: #3E424D; }
.ansi-black-bg { background-color: #3E424D; }
.ansi-black-intense-fg { color: #282C36; }
.ansi-black-intense-bg { background-color: #282C36; }
.ansi-red-fg { color: #E75C58; }
.ansi-red-bg { background-color: #E75C58; }
.ansi-red-intense-fg { color: #B22B31; }
.ansi-red-intense-bg { background-color: #B22B31; }
.ansi-green-fg { color: #00A250; }
.ansi-green-bg { background-color: #00A250; }
.ansi-green-intense-fg { color: #007427; }
.ansi-green-intense-bg { background-color: #007427; }
.ansi-yellow-fg { color: #DDB62B; }
.ansi-yellow-bg { background-color: #DDB62B; }
.ansi-yellow-intense-fg { color: #B27D12; }
.ansi-yellow-intense-bg { background-color: #B27D12; }
.ansi-blue-fg { color: #208FFB; }
.ansi-blue-bg { background-color: #208FFB; }
.ansi-blue-intense-fg { color: #0065CA; }
.ansi-blue-intense-bg { background-color: #0065CA; }
.ansi-magenta-fg { color: #D160C4; }
.ansi-magenta-bg { background-color: #D160C4; }
.ansi-magenta-intense-fg { color: #A03196; }
.ansi-magenta-intense-bg { background-color: #A03196; }
.ansi-cyan-fg { color: #60C6C8; }
.ansi-cyan-bg { background-color: #60C6C8; }
.ansi-cyan-intense-fg { color: #258F8F; }
.ansi-cyan-intense-bg { background-color: #258F8F; }
.ansi-white-fg { color: #C5C1B4; }
.ansi-white-bg { background-color: #C5C1B4; }
.ansi-white-intense-fg { color: #A1A6B2; }
.ansi-white-intense-bg { background-color: #A1A6B2; }

.ansi-bold { font-weight: bold; }

    </style>


<style type="text/css">
/* Overrides of notebook CSS for static HTML export */
body {
  overflow: visible;
  padding: 8px;
}

div#notebook {
  overflow: visible;
  border-top: none;
}@media print {
  div.cell {
    display: block;
    page-break-inside: avoid;
  } 
  div.output_wrapper { 
    display: block;
    page-break-inside: avoid; 
  }
  div.output { 
    display: block;
    page-break-inside: avoid; 
  }
}
</style>

<!-- Custom stylesheet, it must be in the same directory as the html file -->
<link rel="stylesheet" href="custom.css">

<!-- Loading mathjax macro -->
<!-- Load mathjax -->
    <script src="https://cdnjs.cloudflare.com/ajax/libs/mathjax/2.7.1/MathJax.js?config=TeX-AMS_HTML"></script>
    <!-- MathJax configuration -->
    <script type="text/x-mathjax-config">
    MathJax.Hub.Config({
        tex2jax: {
            inlineMath: [ ['$','$'], ["\\(","\\)"] ],
            displayMath: [ ['$$','$$'], ["\\[","\\]"] ],
            processEscapes: true,
            processEnvironments: true
        },
        // Center justify equations in code and markdown cells. Elsewhere
        // we use CSS to left justify single line equations in code cells.
        displayAlign: 'center',
        "HTML-CSS": {
            styles: {'.MathJax_Display': {"margin": 0}},
            linebreaks: { automatic: true }
        }
    });
    </script>
    <!-- End of mathjax configuration --></head>
<body>
  <div tabindex="-1" id="notebook" class="border-box-sizing">
    <div class="container" id="notebook-container">

<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Code to generate Fig. 2 in the paper, where a qubit's energy and time uncertainties are plotted as a function of Bloch sphere angle $\theta$.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[1]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython3"><pre><span></span><span class="kn">import</span> <span class="nn">numpy</span> <span class="k">as</span> <span class="nn">np</span>
<span class="kn">import</span> <span class="nn">matplotlib</span>
<span class="kn">import</span> <span class="nn">matplotlib.pyplot</span> <span class="k">as</span> <span class="nn">plt</span>
<span class="kn">import</span> <span class="nn">matplotlib.ticker</span> <span class="k">as</span> <span class="nn">tck</span>
<span class="kn">import</span> <span class="nn">scipy.integrate</span>
<span class="kn">import</span> <span class="nn">qutip</span> <span class="k">as</span> <span class="nn">qt</span>
<span class="kn">from</span> <span class="nn">helper</span> <span class="k">import</span> <span class="o">*</span>
</pre></div>

    </div>
</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Now import required functions from <code>singlespin.py</code>.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[2]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython3"><pre><span></span><span class="kn">from</span> <span class="nn">singlespin</span> <span class="k">import</span> <span class="o">*</span>
</pre></div>

    </div>
</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>The below function is used to generate the plot.</p>
<p>Input parameter details:</p>
<ul>
<li><code>t_final</code>: The $T_F$ used in the continuous time relation.</li>
<li><code>t_counts</code>: Number of discrete time steps to use in the discrete time relation.</li>
<li><code>save_graph</code>: a boolean parameter that is 1 if you want the plot to be saved to disk as <code>fig.eps</code>, and 0 if you wish the plot to be shown via matplotlib. Default = 0.</li>
<li><code>ham_coeff</code>: Hamiltonian is <code>ham_coeff</code> $\sigma_z$. Default = 1.</li>
<li><code>coarse</code>: a boolean parameter that is used to speed up running of code when testing. When set to 1, only 100 data points are used. When set to 0, 500 points are used. Default = 0.</li>
</ul>
<p>In the discrete time relation, the set of times $\mathcal{T}$ has <code>t_counts</code> + 1 elements, spanning integers from $0$ to <code>t_final</code>.</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[3]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython3"><pre><span></span><span class="k">def</span> <span class="nf">iterate_theta</span><span class="p">(</span><span class="n">t_final</span><span class="p">,</span> <span class="n">t_counts</span><span class="p">,</span> <span class="n">save_graph</span> <span class="o">=</span> <span class="mi">0</span><span class="p">,</span> <span class="n">ham_coeff</span> <span class="o">=</span> <span class="mf">1.</span><span class="p">,</span> <span class="n">coarse</span> <span class="o">=</span> <span class="mi">0</span><span class="p">):</span>
    <span class="k">if</span> <span class="n">coarse</span> <span class="o">==</span> <span class="mi">1</span><span class="p">:</span>
        <span class="n">n</span> <span class="o">=</span> <span class="mi">100</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="n">n</span> <span class="o">=</span> <span class="mi">500</span>
    <span class="n">thetas</span> <span class="o">=</span> <span class="n">np</span><span class="o">.</span><span class="n">linspace</span><span class="p">(</span><span class="mi">0</span><span class="p">,</span> <span class="n">np</span><span class="o">.</span><span class="n">pi</span><span class="p">,</span> <span class="n">n</span><span class="p">)</span>
    <span class="n">s</span> <span class="o">=</span> <span class="n">np</span><span class="o">.</span><span class="n">zeros</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">dS</span> <span class="o">=</span> <span class="n">np</span><span class="o">.</span><span class="n">zeros</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">infd</span> <span class="o">=</span> <span class="n">np</span><span class="o">.</span><span class="n">zeros</span><span class="p">(</span><span class="n">n</span><span class="p">)</span>
    <span class="n">count</span> <span class="o">=</span> <span class="mi">0</span>
    <span class="k">for</span> <span class="n">theta</span> <span class="ow">in</span> <span class="n">thetas</span><span class="p">:</span>
        <span class="p">(</span><span class="n">stemp</span><span class="p">,</span> <span class="n">infdtemp</span><span class="p">)</span> <span class="o">=</span> <span class="n">calc_lhs</span><span class="p">(</span><span class="n">theta</span><span class="p">,</span> <span class="n">ham_coeff</span><span class="p">,</span> <span class="n">t_final</span><span class="p">)</span>
        <span class="n">dS</span><span class="p">[</span><span class="n">count</span><span class="p">]</span> <span class="o">=</span> <span class="n">calc_discrete_S</span><span class="p">(</span><span class="n">theta</span><span class="p">,</span> <span class="n">ham_coeff</span><span class="p">,</span> <span class="n">t_counts</span><span class="p">,</span> <span class="n">t_spacing</span> <span class="o">=</span> <span class="n">t_final</span><span class="o">/</span><span class="n">t_counts</span><span class="p">)</span>
        <span class="n">s</span><span class="p">[</span><span class="n">count</span><span class="p">]</span> <span class="o">=</span> <span class="n">stemp</span>
        <span class="n">infd</span><span class="p">[</span><span class="n">count</span><span class="p">]</span> <span class="o">=</span> <span class="n">infdtemp</span>
        <span class="n">count</span> <span class="o">+=</span> <span class="mi">1</span>
    <span class="n">matplotlib</span><span class="o">.</span><span class="n">rc</span><span class="p">(</span><span class="s1">&#39;text&#39;</span><span class="p">,</span> <span class="n">usetex</span> <span class="o">=</span> <span class="kc">True</span><span class="p">)</span>
    <span class="n">matplotlib</span><span class="o">.</span><span class="n">rc</span><span class="p">(</span><span class="s1">&#39;xtick&#39;</span><span class="p">,</span> <span class="n">labelsize</span><span class="o">=</span><span class="mi">48</span><span class="p">)</span> 
    <span class="n">matplotlib</span><span class="o">.</span><span class="n">rc</span><span class="p">(</span><span class="s1">&#39;ytick&#39;</span><span class="p">,</span> <span class="n">labelsize</span><span class="o">=</span><span class="mi">48</span><span class="p">)</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">rcParams</span><span class="o">.</span><span class="n">update</span><span class="p">({</span><span class="s1">&#39;axes.titlesize&#39;</span><span class="p">:</span> <span class="s1">&#39;large&#39;</span><span class="p">})</span>
    <span class="n">fig</span> <span class="o">=</span> <span class="n">plt</span><span class="o">.</span><span class="n">figure</span><span class="p">()</span>
    <span class="n">f</span><span class="p">,</span><span class="n">ax</span><span class="o">=</span><span class="n">plt</span><span class="o">.</span><span class="n">subplots</span><span class="p">(</span><span class="n">figsize</span><span class="o">=</span><span class="p">(</span><span class="mi">20</span><span class="p">,</span><span class="mi">10</span><span class="p">))</span>
    <span class="n">line_ds</span><span class="p">,</span> <span class="o">=</span> <span class="n">plt</span><span class="o">.</span><span class="n">plot</span><span class="p">(</span><span class="n">thetas</span><span class="p">,</span> <span class="n">dS</span><span class="p">,</span> <span class="n">label</span><span class="o">=</span><span class="s1">&#39;$S(T|A)_{\kappa}$&#39;</span><span class="p">,</span> <span class="n">color</span> <span class="o">=</span> <span class="s1">&#39;blue&#39;</span><span class="p">,</span> <span class="n">linestyle</span> <span class="o">=</span> <span class="s1">&#39;--&#39;</span><span class="p">)</span>
    <span class="n">line_discrete</span><span class="p">,</span> <span class="o">=</span> <span class="n">plt</span><span class="o">.</span><span class="n">plot</span><span class="p">(</span><span class="n">thetas</span><span class="p">,</span> <span class="n">dS</span> <span class="o">+</span> <span class="n">infd</span><span class="p">,</span> <span class="n">label</span><span class="o">=</span><span class="s1">&#39;Total Uncertainty (D)&#39;</span><span class="p">,</span> <span class="n">color</span> <span class="o">=</span> <span class="s1">&#39;blue&#39;</span><span class="p">)</span>
    <span class="n">line_s</span><span class="p">,</span> <span class="o">=</span> <span class="n">plt</span><span class="o">.</span><span class="n">plot</span><span class="p">(</span><span class="n">thetas</span><span class="p">,</span> <span class="n">s</span><span class="p">,</span> <span class="n">label</span><span class="o">=</span><span class="sa">r</span><span class="s1">&#39;$s(T|A)$&#39;</span><span class="p">,</span> <span class="n">color</span> <span class="o">=</span> <span class="s1">&#39;red&#39;</span><span class="p">,</span> <span class="n">linestyle</span> <span class="o">=</span> <span class="s1">&#39;--&#39;</span><span class="p">)</span>
    <span class="n">line_e</span><span class="p">,</span> <span class="o">=</span> <span class="n">plt</span><span class="o">.</span><span class="n">plot</span><span class="p">(</span><span class="n">thetas</span><span class="p">,</span> <span class="n">infd</span><span class="p">,</span> <span class="n">label</span><span class="o">=</span><span class="sa">r</span><span class="s1">&#39;$\inf_{\sigma:\left[  H,\sigma\right] =0} D(\rho_A\Vert\sigma)$&#39;</span><span class="p">,</span> <span class="n">color</span> <span class="o">=</span> <span class="s1">&#39;black&#39;</span><span class="p">)</span>
    <span class="n">line_cont</span><span class="p">,</span> <span class="o">=</span> <span class="n">plt</span><span class="o">.</span><span class="n">plot</span><span class="p">(</span><span class="n">thetas</span><span class="p">,</span> <span class="n">s</span> <span class="o">+</span> <span class="n">infd</span><span class="p">,</span> <span class="n">label</span><span class="o">=</span><span class="s2">&quot;Total Uncertainty (C)&quot;</span><span class="p">,</span> <span class="n">color</span> <span class="o">=</span> <span class="s2">&quot;red&quot;</span><span class="p">)</span>
    <span class="n">line_bound</span><span class="p">,</span> <span class="o">=</span> <span class="n">plt</span><span class="o">.</span><span class="n">plot</span><span class="p">(</span><span class="n">thetas</span><span class="p">,</span> <span class="n">np</span><span class="o">.</span><span class="n">ones</span><span class="p">(</span><span class="n">n</span><span class="p">)</span><span class="o">*</span><span class="n">log2</span><span class="p">(</span><span class="n">t_final</span><span class="p">),</span> <span class="n">label</span><span class="o">=</span><span class="sa">r</span><span class="s1">&#39;$\log T_F = 1$&#39;</span><span class="p">,</span> <span class="n">color</span> <span class="o">=</span> <span class="s1">&#39;black&#39;</span><span class="p">,</span> <span class="n">linestyle</span> <span class="o">=</span> <span class="s1">&#39;--&#39;</span><span class="p">)</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">legend</span><span class="p">(</span><span class="n">handles</span> <span class="o">=</span> <span class="p">[</span> <span class="n">line_e</span><span class="p">,</span> <span class="n">line_bound</span><span class="p">,</span> <span class="n">line_ds</span><span class="p">,</span> <span class="n">line_s</span><span class="p">,</span><span class="n">line_discrete</span><span class="p">,</span> <span class="n">line_cont</span><span class="p">]</span> <span class="p">,</span> <span class="n">prop</span> <span class="o">=</span> <span class="p">{</span><span class="s1">&#39;size&#39;</span><span class="p">:</span> <span class="mi">32</span><span class="p">},</span> <span class="n">labelspacing</span><span class="o">=</span> <span class="mf">0.25</span><span class="p">,</span> <span class="n">loc</span> <span class="o">=</span> <span class="s1">&#39;lower left&#39;</span><span class="p">,</span> <span class="n">bbox_to_anchor</span><span class="o">=</span><span class="p">(</span><span class="mi">0</span><span class="p">,</span> <span class="mf">1.02</span><span class="p">,</span> <span class="mi">1</span><span class="p">,</span> <span class="mf">0.2</span> <span class="p">),</span> <span class="n">mode</span> <span class="o">=</span> <span class="s1">&#39;expand&#39;</span><span class="p">,</span> <span class="n">ncol</span> <span class="o">=</span> <span class="mi">3</span><span class="p">)</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">xlabel</span><span class="p">(</span><span class="sa">r</span><span class="s1">&#39;$\theta$ (with z-axis of Bloch Sphere)&#39;</span><span class="p">,</span> <span class="n">fontsize</span><span class="o">=</span><span class="s1">&#39;40&#39;</span><span class="p">)</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">ylabel</span><span class="p">(</span><span class="s1">&#39;Uncertainty (bits)&#39;</span><span class="p">,</span> <span class="n">fontsize</span><span class="o">=</span><span class="s1">&#39;40&#39;</span><span class="p">)</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">xlim</span><span class="p">(</span><span class="mi">0</span><span class="p">,</span><span class="n">np</span><span class="o">.</span><span class="n">pi</span><span class="p">)</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">ylim</span><span class="p">(</span><span class="mi">0</span><span class="p">,</span><span class="mf">1.2</span><span class="p">)</span>
    <span class="n">plt</span><span class="o">.</span><span class="n">xticks</span><span class="p">([</span><span class="mi">0</span><span class="p">,</span> <span class="n">np</span><span class="o">.</span><span class="n">pi</span><span class="o">/</span><span class="mi">2</span><span class="p">,</span> <span class="n">np</span><span class="o">.</span><span class="n">pi</span><span class="p">],</span> <span class="p">[</span><span class="s1">&#39;$0$&#39;</span><span class="p">,</span> <span class="sa">r</span><span class="s1">&#39;$\pi/2$&#39;</span><span class="p">,</span> <span class="sa">r</span><span class="s1">&#39;$\pi$&#39;</span><span class="p">]</span> <span class="p">)</span>
    <span class="k">if</span> <span class="n">save_graph</span> <span class="o">==</span> <span class="mi">1</span><span class="p">:</span>
        <span class="n">plt</span><span class="o">.</span><span class="n">savefig</span><span class="p">(</span><span class="s1">&#39;fig.eps&#39;</span><span class="p">,</span> <span class="nb">format</span> <span class="o">=</span> <span class="s1">&#39;eps&#39;</span><span class="p">,</span> <span class="n">dpi</span> <span class="o">=</span> <span class="mi">500</span><span class="p">,</span> <span class="n">bbox_inches</span><span class="o">=</span><span class="s2">&quot;tight&quot;</span><span class="p">)</span>
    <span class="k">else</span><span class="p">:</span>
        <span class="n">plt</span><span class="o">.</span><span class="n">show</span><span class="p">()</span>
</pre></div>

    </div>
</div>
</div>

</div>
<div class="cell border-box-sizing text_cell rendered"><div class="prompt input_prompt">
</div><div class="inner_cell">
<div class="text_cell_render border-box-sizing rendered_html">
<p>Specific function call to generate Fig. 2</p>

</div>
</div>
</div>
<div class="cell border-box-sizing code_cell rendered">
<div class="input">
<div class="prompt input_prompt">In&nbsp;[4]:</div>
<div class="inner_cell">
    <div class="input_area">
<div class=" highlight hl-ipython3"><pre><span></span><span class="n">iterate_theta</span><span class="p">(</span><span class="mi">2</span><span class="p">,</span> <span class="mi">1</span><span class="p">,</span> <span class="n">save_graph</span> <span class="o">=</span> <span class="mi">1</span><span class="p">,</span> <span class="n">ham_coeff</span> <span class="o">=</span> <span class="mf">1.</span><span class="p">,</span> <span class="n">coarse</span> <span class="o">=</span> <span class="mi">0</span><span class="p">)</span>
</pre></div>

    </div>
</div>
</div>

<div class="output_wrapper">
<div class="output">


<div class="output_area">

    <div class="prompt"></div>




<div class="output_text output_subarea ">
<pre>&lt;Figure size 432x288 with 0 Axes&gt;</pre>
</div>

</div>

<div class="output_area">

    <div class="prompt"></div>




<div class="output_png output_subarea ">
<img src="data:image/png;base64,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
"
>
</div>

</div>

</div>
</div>

</div>
    </div>
  </div>
</body>

 


</html>


==> anc/single-spin.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Code to generate Fig. 2 in the paper, where a qubit's energy and time uncertainties are plotted as a function of Bloch sphere angle $\\theta$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as tck\n",
    "import scipy.integrate\n",
    "import qutip as qt\n",
    "from helper import *"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now import required functions from ```singlespin.py```."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from singlespin import *"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The below function is used to generate the plot.\n",
    "\n",
    "Input parameter details:\n",
    "\n",
    "\n",
    "- `t_final`: The $T_F$ used in the continuous time relation.\n",
    "- `t_counts`: Number of discrete time steps to use in the discrete time relation.\n",
    "- `save_graph`: a boolean parameter that is 1 if you want the plot to be saved to disk as `fig.eps`, and 0 if you wish the plot to be shown via matplotlib. Default = 0.\n",
    "- `ham_coeff`: Hamiltonian is `ham_coeff` $\\sigma_z$. Default = 1.\n",
    "- `coarse`: a boolean parameter that is used to speed up running of code when testing. When set to 1, only 100 data points are used. When set to 0, 500 points are used. Default = 0.\n",
    "\n",
    "\n",
    "In the discrete time relation, the set of times $\\mathcal{T}$ has `t_counts` + 1 elements, spanning integers from $0$ to `t_final`.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def iterate_theta(t_final, t_counts, save_graph = 0, ham_coeff = 1., coarse = 0):\n",
    "    if coarse == 1:\n",
    "        n = 100\n",
    "    else:\n",
    "        n = 500\n",
    "    thetas = np.linspace(0, np.pi, n)\n",
    "    s = np.zeros(n)\n",
    "    dS = np.zeros(n)\n",
    "    infd = np.zeros(n)\n",
    "    count = 0\n",
    "    for theta in thetas:\n",
    "        (stemp, infdtemp) = calc_lhs(theta, ham_coeff, t_final)\n",
    "        dS[count] = calc_discrete_S(theta, ham_coeff, t_counts, t_spacing = t_final/t_counts)\n",
    "        s[count] = stemp\n",
    "        infd[count] = infdtemp\n",
    "        count += 1\n",
    "    matplotlib.rc('text', usetex = True)\n",
    "    matplotlib.rc('xtick', labelsize=48) \n",
    "    matplotlib.rc('ytick', labelsize=48)\n",
    "    plt.rcParams.update({'axes.titlesize': 'large'})\n",
    "    fig = plt.figure()\n",
    "    f,ax=plt.subplots(figsize=(20,10))\n",
    "    line_ds, = plt.plot(thetas, dS, label='$S(T|A)_{\\kappa}$', color = 'blue', linestyle = '--')\n",
    "    line_discrete, = plt.plot(thetas, dS + infd, label='Total Uncertainty (D)', color = 'blue')\n",
    "    line_s, = plt.plot(thetas, s, label=r'$s(T|A)$', color = 'red', linestyle = '--')\n",
    "    line_e, = plt.plot(thetas, infd, label=r'$\\inf_{\\sigma:\\left[  H,\\sigma\\right] =0} D(\\rho_A\\Vert\\sigma)$', color = 'black')\n",
    "    line_cont, = plt.plot(thetas, s + infd, label=\"Total Uncertainty (C)\", color = \"red\")\n",
    "    line_bound, = plt.plot(thetas, np.ones(n)*log2(t_final), label=r'$\\log T_F = 1$', color = 'black', linestyle = '--')\n",
    "    plt.legend(handles = [ line_e, line_bound, line_ds, line_s,line_discrete, line_cont] , prop = {'size': 32}, labelspacing= 0.25, loc = 'lower left', bbox_to_anchor=(0, 1.02, 1, 0.2 ), mode = 'expand', ncol = 3)\n",
    "    plt.xlabel(r'$\\theta$ (with z-axis of Bloch Sphere)', fontsize='40')\n",
    "    plt.ylabel('Uncertainty (bits)', fontsize='40')\n",
    "    plt.xlim(0,np.pi)\n",
    "    plt.ylim(0,1.2)\n",
    "    plt.xticks([0, np.pi/2, np.pi], ['$0$', r'$\\pi/2$', r'$\\pi$'] )\n",
    "    if save_graph == 1:\n",
    "        plt.savefig('fig.eps', format = 'eps', dpi = 500, bbox_inches=\"tight\")\n",
    "    else:\n",
    "        plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Specific function call to generate Fig. 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1440x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "iterate_theta(2, 1, save_graph = 1, ham_coeff = 1., coarse = 0)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> anc/singlespin.py <==
# Vary initial state of a single qubit in a Magnetic field.
# Hamilontian is \sigma_z

import numpy as np
import matplotlib
import scipy.integrate
import matplotlib.pyplot as plt
import matplotlib.ticker as tck
import qutip as qt
from helper import *

def log2(x):
    if x == 0.:
        return 0.0
    else: 
        return np.log2(x)

#given initial state parameterized by \theta, calculate state at time t
def calc_rhot(theta, t, ham_coeff):
    cos = np.cos(theta/2.)
    sin = np.sin(theta/2.)
    rhot = np.asmatrix([[cos**2, sin*cos*np.exp(-2*1j*ham_coeff*t)], [sin*cos*np.exp(2*1j*ham_coeff*t), sin**2]])
    return rhot

def s_arg(t, theta, ham_coeff, t_final):
    tol = 1e-12
    cos = np.cos(theta/2.)
    sin = np.sin(theta/2.)
    rho_avg = np.asarray([[cos**2, cos*sin*(np.exp(-2*1j*ham_coeff*t_final) - 1)/(2*1j*ham_coeff*t_final)], [cos*sin*(np.exp(2*1j*ham_coeff*t_final) - 1)/(-2*1j*ham_coeff*t_final), sin**2]])
    eigvals = np.real(np.linalg.eigvals(rho_avg))
    eigvecs = np.asmatrix(np.linalg.eig(rho_avg)[1])
    rhot = np.asmatrix([[cos**2, sin*cos*np.exp(-2*1j*ham_coeff*t)], [sin*cos*np.exp(2*1j*ham_coeff*t), sin**2]])
    rhot_plus = np.real(np.dot(eigvecs[0], np.dot(rhot, eigvecs[0].H))[0,0])
    rhot_minus= np.real(np.dot(eigvecs[1], np.dot(rhot, eigvecs[1].H))[0,0])
    # define -D(rhot|| rho_avg)
    temp_d = -1*log2(eigvals[0])*rhot_plus - log2(eigvals[1])*rhot_minus
    # now D(rhot/T_F||rho_avg), which is the argument of the s integral
    sargtemp = (temp_d - np.log2(t_final))/t_final
    return sargtemp

# Assuming \phi = 0, it doesn't matter
def calc_lhs(theta, ham_coeff, t_final):
    cos = np.cos(theta/2)
    sin = np.sin(theta/2)
    rho0 = np.asarray([[cos**2, cos*sin], [cos*sin, sin**2]])
    # for now, this is crudely done as a sum, should do as an integral...
    # s = (-1)*np.sum(s_arg)*t_final/500.0
    # will use the scipy integrate function to do the integral.
    s = -1*scipy.integrate.quad(s_arg, 0, t_final, args = (theta, ham_coeff, t_final))[0]
    # now we need to calculate the inf D term
    # sigma is diagonal, thankfully.
    # it can be done analytically
    sigma = np.asarray([[cos*cos, 0],[0, sin*sin]])
    a = cos**2
    infd = -1*(cos**2*log2(a) + sin**2*log2(1-a))
    return(s,infd)

def calc_discrete_S(theta, ham_coeff, t_counts, t_spacing):
    times = np.linspace(0, t_counts*t_spacing, t_counts + 1)
    count = 0
    for t in times:
        rhot = calc_rhot(theta, t, ham_coeff)
        t_part = qt.ket2dm(qt.basis(t_counts + 1, count))
        a_part = qt.Qobj(rhot)
        if count == 0:
            kappa = qt.tensor(t_part, a_part)
        else:
            kappa += qt.tensor(t_part, a_part)
        count += 1
    kappa /= (t_counts+1)
    return qt.entropy_conditional(kappa, 1, base = 2.)

def iterate_theta(t_final, t_counts, save_graph = 0, ham_coeff = 1., coarse = 0):
    if coarse == 1:
        n = 100
    else:
        n = 500
    thetas = np.linspace(0, np.pi, n)
    s = np.zeros(n)
    dS = np.zeros(n)
    infd = np.zeros(n)
    count = 0
    for theta in thetas:
        (stemp, infdtemp) = calc_lhs(theta, ham_coeff, t_final)
        dS[count] = calc_discrete_S(theta, ham_coeff, t_counts, t_spacing = t_final/t_counts)
        s[count] = stemp
        infd[count] = infdtemp
        count += 1
    if save_graph == 0:
        return (thetas, s, infd)
    matplotlib.rc('text', usetex = True)
    matplotlib.rc('xtick', labelsize=48) 
    matplotlib.rc('ytick', labelsize=48)
    #matplotlib.rc('text', labelsize=14)
    #plt.style.use('ggplot')
    plt.rcParams.update({'axes.titlesize': 'large'})
    fig = plt.figure()
    f,ax=plt.subplots(figsize=(20,10))
    line_ds, = plt.plot(thetas, dS, label='$S(T|A)_{\kappa}$', color = 'blue', linestyle = '--')
    line_discrete, = plt.plot(thetas, dS + infd, label='Total Uncertainty (D)', color = 'blue')
    line_s, = plt.plot(thetas, s, label=r'$s(T|A)$', color = 'red', linestyle = '--')
    line_e, = plt.plot(thetas, infd, label=r'$\inf_{\sigma:\left[  H,\sigma\right] =0} D(\rho_A\Vert\sigma)$', color = 'black')
    line_cont, = plt.plot(thetas, s + infd, label="Total Uncertainty (C)", color = "red")
    line_bound, = plt.plot(thetas, np.ones(n)*log2(t_final), label=r'$\log T_F = 1$', color = 'black', linestyle = '--')
    #plt.legend(bbox_to_anchor=(0., 1.02, 1., .102), loc = 2, ncol = 3, mode = "expand", borderaxespad =0.)
    plt.legend(handles = [ line_e, line_bound, line_ds, line_s,line_discrete, line_cont] , prop = {'size': 32}, labelspacing= 0.25, loc = 'lower left', bbox_to_anchor=(0, 1.02, 1, 0.2 ), mode = 'expand', ncol = 3)
    #ax.xaxis.set_major_formatter(tck.FormatStrFormatter('%g $\pi$'))
    #ax.xaxis.set_major_locator(tck.MultipleLocator(base=1.0))
    #plt.grid()
    plt.xlabel(r'$\theta$ (with z-axis of Bloch Sphere)', fontsize='40')
    plt.ylabel('Uncertainty (bits)', fontsize='40')
    plt.xlim(0,np.pi)
    plt.ylim(0,1.2)
    plt.xticks([0, np.pi/2, np.pi], ['$0$', r'$\pi/2$', r'$\pi$'] )
    plt.savefig('fig.eps', format = 'eps', dpi = 500, bbox_inches="tight")
    #plt.show()



